FeynCalc 9.3: New features and improvements

We present FeynCalc 9.3, a new stable version of a powerful and versatile Mathematica package for symbolic quantum field theory (QFT) calculations. Some interesting new features such as highly improved interoperability with other packages, automatic extraction of the ultraviolet divergent parts of 1-loop integrals, support for amplitudes with Majorana fermions and $\gamma$-matrices with explicit Dirac indices are explained in detail. Furthermore, we discuss some common problems and misunderstandings that may arise in the daily usage of the package, providing explanations and workarounds.

==> anc/NewFeatures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    530589,      16604]
NotebookOptionsPosition[    508971,      16279]
NotebookOutlinePosition[    509304,      16294]
CellTagsIndexPosition[    509261,      16291]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f5d7de00-2940-4bab-845d-cfeba95fdbe7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or write to the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"mailing", " ", 
        RowBox[{"list", "."}]}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feyncalc.org/forum/"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or write to the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["mailing list.", ButtonData :> {
         URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f73930dc-b06c-4edc-9dee-4573beec6dde"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"80887dea-9ca9-4e71-817b-bcb2f347fe5b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"11144e3e-99e4-4743-a627-340d2d1571b1"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
P3H-20-002, TTP19-020, TUM-EFT 130/19, arXiv:2001.xxxxx\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7b1a02a1-5908-495e-9397-f9865b80d0ee"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d3d7a406-26ce-4791-ae99-9a088b6ed00c"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9b8ac027-d441-43f5-8215-3f584ea214e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New features in FeynCalc 9.3", "Section",ExpressionUUID->"7f728a0e-cbb5-4549-9cb9-78a188db7275"],

Cell[CellGroupData[{

Cell["UV divergent parts of Passarino\[Dash]Veltman functions", "Subsection",ExpressionUUID->"6d06276d-4a8d-4aa0-b0ff-dc70f2c3284e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PaVeUVPart", "[", 
  RowBox[{"PaVe", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", "^", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"862dae88-8f4d-4fcd-a611-bfd6eb88b72d"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"D", "-", "4"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[2]=",ExpressionUUID->"1dbcf410-7f85-47c1-9cc0-657f0ba5bef1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PaVeUVPart", "[", 
  RowBox[{"PaVe", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    RowBox[{"{", 
     RowBox[{
     "p11", ",", "p12", ",", "p23", ",", "p33", ",", "p22", ",", "p13"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m0", "^", "2"}], ",", 
      RowBox[{"m1", "^", "2"}], ",", 
      RowBox[{"m2", "^", "2"}], ",", 
      RowBox[{"m3", "^", "2"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"d52ed257-4942-4f65-b94a-d6ab4c1cdfae"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"5", " ", 
      SuperscriptBox["m0", "2"]}]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["m1", "2"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["m2", "2"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["m3", "2"]}], "+", "p11", "+", "p12", "+", "p13", "+", 
    "p22", "+", "p23", "+", "p33"}], 
   RowBox[{"480", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "4"}], ")"}]}]], TraditionalForm]], "Output",
 CellLabel->"Out[3]=",ExpressionUUID->"8077a9cd-93a1-4f74-a807-51717191969d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$KeepLogDivergentScalelessIntegrals", "=", "True"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TID", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FVD", "[", 
      RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
     RowBox[{"FVD", "[", 
      RowBox[{"l", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"FAD", "[", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "3"}], "}"}], "]"}]}], ",", "l", ",", 
    RowBox[{"ToPaVe", "\[Rule]", "True"}]}], "]"}], "//", 
  "PaVeUVPart"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"4a910ddf-5204-4933-b635-d8754924d49e"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", "D"}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"6d2545a8-6b10-40b7-82d4-0d1da0114125"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Majorana spinors", "Subsection",ExpressionUUID->"25b06cc4-947f-49a7-ab40-bba9bbd922e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FermionSpinSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SpinorUBar", "[", 
     RowBox[{"k2", ",", "m2"}], "]"}], ".", 
    RowBox[{"GA", "[", "6", "]"}], ".", 
    RowBox[{"SpinorV", "[", 
     RowBox[{"k1", ",", "m1"}], "]"}]}], "*", 
   RowBox[{
    RowBox[{"SpinorVBar", "[", 
     RowBox[{"p1", ",", "m1"}], "]"}], ".", 
    RowBox[{"GA", "[", "6", "]"}], ".", 
    RowBox[{"SpinorU", "[", 
     RowBox[{"p2", ",", "m2"}], "]"}]}], "*", 
   RowBox[{
    RowBox[{"SpinorUBar", "[", 
     RowBox[{"p1", ",", "m1"}], "]"}], ".", 
    RowBox[{"GA", "[", "7", "]"}], ".", 
    RowBox[{"SpinorU", "[", 
     RowBox[{"k2", ",", "m2"}], "]"}]}], "*", 
   RowBox[{
    RowBox[{"SpinorUBar", "[", 
     RowBox[{"p2", ",", "m2"}], "]"}], ".", 
    RowBox[{"GA", "[", "7", "]"}], ".", 
    RowBox[{"SpinorU", "[", 
     RowBox[{"k1", ",", "m1"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"cae2ddb8-2bcd-4976-bf4a-7d8d1db5ed28"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{"tr", "(", 
    FormBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["k1",
            TraditionalForm], "_"],
          TraditionalForm]}], "+", "m1"}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox["6",
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"m2", "-", 
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["k2",
            TraditionalForm], "_"],
          TraditionalForm]}]}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox["7",
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["p1",
            TraditionalForm], "_"],
          TraditionalForm]}], "-", "m1"}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox["6",
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["p2",
            TraditionalForm], "_"],
          TraditionalForm]}], "+", "m2"}], ")"}], ".", 
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox["7",
        TraditionalForm]]}],
     TraditionalForm], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[6]=",ExpressionUUID->"20566bfc-b615-4e41-bb60-7a97073b8d5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FermionSpinSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SpinorUBar", "[", 
      RowBox[{"k2", ",", "m2"}], "]"}], ".", 
     RowBox[{"GA", "[", "6", "]"}], ".", 
     RowBox[{"SpinorV", "[", 
      RowBox[{"k1", ",", "m1"}], "]"}]}], "*", 
    RowBox[{
     RowBox[{"SpinorVBar", "[", 
      RowBox[{"p1", ",", "m1"}], "]"}], ".", 
     RowBox[{"GA", "[", "6", "]"}], ".", 
     RowBox[{"SpinorU", "[", 
      RowBox[{"p2", ",", "m2"}], "]"}]}], "*", 
    RowBox[{
     RowBox[{"SpinorUBar", "[", 
      RowBox[{"p1", ",", "m1"}], "]"}], ".", 
     RowBox[{"GA", "[", "7", "]"}], ".", 
     RowBox[{"SpinorU", "[", 
      RowBox[{"k2", ",", "m2"}], "]"}]}], "*", 
    RowBox[{
     RowBox[{"SpinorUBar", "[", 
      RowBox[{"p2", ",", "m2"}], "]"}], ".", 
     RowBox[{"GA", "[", "7", "]"}], ".", 
     RowBox[{"SpinorU", "[", 
      RowBox[{"k1", ",", "m1"}], "]"}]}]}], ",", 
   RowBox[{"SpinorChainTranspose", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"e8a63661-3cdd-424e-a16b-9c0953268829"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "FermionSpinSum","spinorsleft",
    "\"Error! After applying FermionSpinSum to all spinor chains the output \
still contains spinors.\"",2,7,1,31919593775908972821,"Local",
    "FeynCalc`FermionSpinSum"},
   "MessageTemplate2"], TraditionalForm]], "Message", "MSG",
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e129c328-21e8-4927-ab17-49a5a5b0e246"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m1",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["7",
      TraditionalForm]], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox["k2",
          TraditionalForm], "_"],
        TraditionalForm]}], "+", "m2"}], ")"}], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["6",
      TraditionalForm]], ".", 
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{"-", 
        OverscriptBox[
         FormBox["k1",
          TraditionalForm], "_"]}],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m1",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{"-", 
        OverscriptBox[
         FormBox["p1",
          TraditionalForm], "_"]}],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m1",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["6",
      TraditionalForm]], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox["p2",
          TraditionalForm], "_"],
        TraditionalForm]}], "+", "m2"}], ")"}], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["7",
      TraditionalForm]], ".", 
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["k1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m1",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[7]=",ExpressionUUID->"d4233f64-619f-4a0f-b198-aea8c6882c5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SpinorChainTranspose", "[", 
  RowBox[{
   RowBox[{"SpinorVBar", "[", 
    RowBox[{"p1", ",", "m1"}], "]"}], ".", 
   RowBox[{"GA", "[", "6", "]"}], ".", 
   RowBox[{"SpinorU", "[", 
    RowBox[{"p2", ",", "m2"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"f13e468d-442b-464b-b01d-6b7e7d381f94"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{"-", 
        OverscriptBox[
         FormBox["p2",
          TraditionalForm], "_"]}],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m2",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["6",
      TraditionalForm]], ".", 
    RowBox[{"(", 
     RowBox[{
      FormBox["\<\"\[CurlyPhi]\"\>",
       TraditionalForm], 
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox["p1",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["m1",
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"66276ba5-ef52-4e3a-837e-699734c2a997"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OptionValue", "[", 
   RowBox[{"SpinorChainTranspose", ",", "Select"}], "]"}], "//", 
  "StandardForm"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"8f9729bd-13de-4d8d-9622-c2f2c1066c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SpinorVBar", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", 
     RowBox[{"SpinorU", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SpinorVBar", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", 
     RowBox[{"SpinorV", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SpinorVBarD", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", 
     RowBox[{"SpinorUD", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SpinorVBarD", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", 
     RowBox[{"SpinorVD", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellLabel->
  "Out[9]//StandardForm=",ExpressionUUID->"9985330f-e734-4c3c-a477-\
22e14ce50a10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCCCT", "[", 
  RowBox[{
   RowBox[{"GA", "[", "7", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"GS", "[", "k2", "]"}], "+", "m2"}], ")"}], ".", 
   RowBox[{"GA", "[", "6", "]"}]}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"339c0748-f292-4d46-8d58-b7e9e8557762"],

Cell[BoxData[
 FormBox[
  RowBox[{"C", 
   SuperscriptBox[
    RowBox[{"(", 
     FormBox[
      RowBox[{
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox["7",
          TraditionalForm]],
        TraditionalForm], ".", 
       RowBox[{"(", 
        RowBox[{
         FormBox[
          RowBox[{
           OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
           FormBox[
            OverscriptBox[
             FormBox["k2",
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], "+", "m2"}], ")"}], ".", 
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox["6",
          TraditionalForm]],
        TraditionalForm]}],
      TraditionalForm], ")"}], "T"], 
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"89f6d199-6915-4f92-a891-771e19dc7e75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FCCCT", "[", 
   RowBox[{
    RowBox[{"GA", "[", "7", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GS", "[", "k2", "]"}], "+", "m2"}], ")"}], ".", 
    RowBox[{"GA", "[", "6", "]"}]}], "]"}], "//", "Explicit"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"9478f9bf-0a76-4c15-aedd-a1a526399a83"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["\[Gamma]", "_"], 
    FormBox["6",
     TraditionalForm]], ".", 
   RowBox[{"(", 
    RowBox[{"m2", "-", 
     RowBox[{
      OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
      FormBox[
       OverscriptBox[
        FormBox["k2",
         TraditionalForm], "_"],
       TraditionalForm]}]}], ")"}], ".", 
   SuperscriptBox[
    OverscriptBox["\[Gamma]", "_"], 
    FormBox["7",
     TraditionalForm]]}], TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"19707e21-e179-4436-9ab2-1cc387b5667c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dirac matrices and spinors with explicit indices", "Subsection",ExpressionUUID->"1b068b0a-8ab4-436f-962a-f0c4907cb23e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DCHN", "[", 
   RowBox[{
    RowBox[{"GA", "[", "\[Mu]", "]"}], ",", "i", ",", "j"}], "]"}], " ", 
  RowBox[{"DCHN", "[", 
   RowBox[{
    RowBox[{"GA", "[", "\[Nu]", "]"}], ",", "k", ",", "l"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "FCI"}], "//", "StandardForm"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"811427f1-6192-43ab-a075-a54c7d37dd6a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    SubscriptBox[
     RowBox[{"(", 
      FormBox[
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm],
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm], " ", 
   FormBox[
    SubscriptBox[
     RowBox[{"(", 
      FormBox[
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm],
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["k",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["l",
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"2daa39c0-fb04-434e-ae1d-6dc98e9e4738"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiracChain", "[", 
   RowBox[{
    RowBox[{"DiracGamma", "[", 
     RowBox[{"LorentzIndex", "[", "\[Mu]", "]"}], "]"}], ",", 
    RowBox[{"DiracIndex", "[", "i", "]"}], ",", 
    RowBox[{"DiracIndex", "[", "j", "]"}]}], "]"}], " ", 
  RowBox[{"DiracChain", "[", 
   RowBox[{
    RowBox[{"DiracGamma", "[", 
     RowBox[{"LorentzIndex", "[", "\[Nu]", "]"}], "]"}], ",", 
    RowBox[{"DiracIndex", "[", "k", "]"}], ",", 
    RowBox[{"DiracIndex", "[", "l", "]"}]}], "]"}]}]], "Output",
 CellLabel->
  "Out[15]//StandardForm=",ExpressionUUID->"33332cee-3104-4638-a76e-\
90b7e9345bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"GS", "[", "q", "]"}], ",", 
     RowBox[{"SpinorUBar", "[", "p1", "]"}], ",", "i"}], "]"}], ",", 
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"GSD", "[", "q", "]"}], ",", "j", ",", 
     RowBox[{"SpinorV", "[", "p2", "]"}]}], "]"}], ",", 
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"GS", "[", "q", "]"}], ",", 
     RowBox[{"SpinorUBar", "[", "p1", "]"}], ",", 
     RowBox[{"SpinorV", "[", "p2", "]"}]}], "]"}]}], "}"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"22098a22-5baf-4d79-b9a0-6eac64ec8f73"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["u", "_"], "(", 
         FormBox["p1",
          TraditionalForm], ")"}],
        TraditionalForm], ".", 
       FormBox[
        FormBox[
         RowBox[{
          OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], ")"}], 
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], ",", 
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       FormBox[
        FormBox[
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], ".", 
       FormBox[
        RowBox[{"v", "(", 
         FormBox["p2",
          TraditionalForm], ")"}],
        TraditionalForm], ")"}], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], ",", 
    FormBox[
     RowBox[{"(", 
      FormBox[
       RowBox[{
        OverscriptBox["u", "_"], "(", 
        FormBox["p1",
         TraditionalForm], ")"}],
       TraditionalForm], ".", 
      FormBox[
       FormBox[
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm]}],
        TraditionalForm],
       TraditionalForm], ".", 
      FormBox[
       RowBox[{"v", "(", 
        FormBox["p2",
         TraditionalForm], ")"}],
       TraditionalForm], ")"}],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"00af2466-c753-4e6c-b6ec-3639b35fabf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"SpinorUBar", "[", "p1", "]"}], ",", "i"}], "]"}], ",", 
   RowBox[{"DCHN", "[", 
    RowBox[{"j", ",", 
     RowBox[{"SpinorV", "[", "p2", "]"}]}], "]"}], ",", 
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"SpinorUBar", "[", "p1", "]"}], ",", 
     RowBox[{"SpinorV", "[", "p2", "]"}]}], "]"}]}], "}"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"694c0663-87d9-4bfb-93c8-7d10b755c938"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         OverscriptBox["u", "_"], "(", 
         FormBox["p1",
          TraditionalForm], ")"}],
        TraditionalForm], ")"}], 
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], ",", 
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{"v", "(", 
         FormBox["p2",
          TraditionalForm], ")"}],
        TraditionalForm], ")"}], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], ",", 
    FormBox[
     RowBox[{"(", 
      FormBox[
       RowBox[{
        OverscriptBox["u", "_"], "(", 
        FormBox["p1",
         TraditionalForm], ")"}],
       TraditionalForm], ".", 
      FormBox[
       RowBox[{"v", "(", 
        FormBox["p2",
         TraditionalForm], ")"}],
       TraditionalForm], ")"}],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[17]=",ExpressionUUID->"3b196d29-975a-4cb3-aa13-37080e3bddbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DCHN", "[", 
   RowBox[{
    RowBox[{"GA", "[", "\[Mu]", "]"}], ",", "i", ",", "j"}], "]"}], " ", 
  RowBox[{"DIDelta", "[", 
   RowBox[{"j", ",", "k"}], "]"}], " ", 
  RowBox[{"DCHN", "[", 
   RowBox[{
    RowBox[{"GA", "[", "\[Nu]", "]"}], ",", "k", ",", "l"}], "]"}]}], "\n", 
 RowBox[{"DiracChainJoin", "[", "%", "]"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"50d9c9bb-d289-4897-b64b-4ea3eb632f1c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Delta]", 
    RowBox[{
     FormBox["j",
      TraditionalForm], 
     FormBox["k",
      TraditionalForm]}]], " ", 
   FormBox[
    SubscriptBox[
     RowBox[{"(", 
      FormBox[
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm],
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm], " ", 
   FormBox[
    SubscriptBox[
     RowBox[{"(", 
      FormBox[
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "_"], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm],
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["k",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["l",
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"c8d8a171-90e9-4580-afbd-481cd1a0d281"],

Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    FormBox[
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "_"], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]]}],
     TraditionalForm], ")"}], 
   RowBox[{
    FormBox[
     FormBox["i",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["l",
      TraditionalForm],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"326daa5d-e957-4142-b72b-88586ef349de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DCHN", "[", 
  RowBox[{
   RowBox[{"2", " ", "x", " ", 
    RowBox[{"GS", "[", "q", "]"}]}], ",", "i", ",", "j"}], "]"}], "\n", 
 RowBox[{"DiracChainFactor", "[", "%", "]"}]}], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"fe0657a9-859c-4006-abb1-e31b48a09a15"],

Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    FormBox[
     RowBox[{"2", " ", "x", " ", 
      FormBox[
       RowBox[{
        OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm]}],
       TraditionalForm]}],
     TraditionalForm], ")"}], 
   RowBox[{
    FormBox[
     FormBox["i",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["j",
      TraditionalForm],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"3ea23957-3244-41a6-b88d-e7d8f4080da8"],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "x", " ", 
   SubscriptBox[
    RowBox[{"(", 
     FormBox[
      RowBox[{
       OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm]}],
      TraditionalForm], ")"}], 
    RowBox[{
     FormBox[
      FormBox["i",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["j",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"41cafe1e-5946-46d5-bc9d-8b91f6bc4315"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DCHN", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GS", "[", "q", "]"}], "+", "m"}], ",", "i", ",", "j"}], 
  "]"}], "\n", 
 RowBox[{"DiracChainExpand", "[", "%", "]"}]}], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"0ba5f291-464c-469f-a407-e0f172a48691"],

Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    FormBox[
     RowBox[{
      FormBox[
       RowBox[{
        OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm]}],
       TraditionalForm], "+", "m"}],
     TraditionalForm], ")"}], 
   RowBox[{
    FormBox[
     FormBox["i",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["j",
      TraditionalForm],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"5e3c218e-c502-4cc1-891d-25a8bc012e22"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     FormBox[
      RowBox[{
       OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm]}],
      TraditionalForm], ")"}], 
    RowBox[{
     FormBox[
      FormBox["i",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["j",
       TraditionalForm],
      TraditionalForm]}]], "+", 
   RowBox[{"m", " ", 
    SubscriptBox[
     RowBox[{"(", 
      FormBox["1",
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[23]=",ExpressionUUID->"888ed0fa-a995-4481-8b3f-c09389d8efa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DCHN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"GA", "[", "\[Mu]", "]"}], ".", 
     RowBox[{"GS", "[", "q", "]"}]}], ",", "i", ",", "j"}], "]"}], "+", 
  RowBox[{"m", " ", 
   RowBox[{"DCHN", "[", 
    RowBox[{
     RowBox[{"GA", "[", "\[Mu]", "]"}], ",", "i", ",", "j"}], "]"}]}]}], "\n", 
 RowBox[{"DiracChainCombine", "[", "%", "]"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"1b975a98-1b7d-431e-866a-66f7df44bb29"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"m", " ", 
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       FormBox[
        FormBox[
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm],
        TraditionalForm], ")"}], 
      RowBox[{
       FormBox[
        FormBox["i",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["j",
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm]}], "+", 
   FormBox[
    SubscriptBox[
     RowBox[{"(", 
      FormBox[
       RowBox[{
        FormBox[
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], ".", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm]}],
          TraditionalForm], ")"}]}],
       TraditionalForm], ")"}], 
     RowBox[{
      FormBox[
       FormBox["i",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["j",
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[24]=",ExpressionUUID->"320f1a61-3b09-432c-b98e-025954d08577"],

Cell[BoxData[
 FormBox[
  SubscriptBox[
   RowBox[{"(", 
    FormBox[
     RowBox[{
      RowBox[{"m", " ", 
       SuperscriptBox[
        OverscriptBox["\[Gamma]", "_"], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], "+", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Gamma]", "_"], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[Gamma]", "_"], "\[CenterDot]", 
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm]}], ")"}]}]}],
     TraditionalForm], ")"}], 
   RowBox[{
    FormBox[
     FormBox["i",
      TraditionalForm],
     TraditionalForm], 
    FormBox[
     FormBox["j",
      TraditionalForm],
     TraditionalForm]}]], TraditionalForm]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"aa145b9f-a7d2-4172-a2e6-8e4fbd0064bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Experimental support for new propagators and tensor types", "Subsection",ExpressionUUID->"353b2db4-c330-42d3-9fd8-8e4fb46ae359"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SFAD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", " ", 
       RowBox[{"p", ".", "q"}]}]}], "}"}], "}"}], ",", 
   RowBox[{"p", "+", "q"}], ",", "q"}], "]"}], "\n", 
 RowBox[{"ApartFF", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", "q", "}"}]}], "]"}]}], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"7e49c292-16a9-4aaa-924b-67f61e53ee8d"],

Cell[BoxData[
 FormBox[
  FractionBox["1", 
   RowBox[{
    TemplateBox[{"\"(\"",RowBox[{"2", " ", 
        RowBox[{"(", 
          RowBox[{
            FormBox[
             FormBox["p", TraditionalForm], TraditionalForm], 
            FormBox["\"\[CenterDot]\"", TraditionalForm], 
            FormBox[
             FormBox["q", TraditionalForm], TraditionalForm]}], ")"}]}],
      "\"+\"",RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"], ".", 
    TemplateBox[{"\"(\"",RowBox[{
        SuperscriptBox[
         RowBox[{
           FormBox["\"(\"", TraditionalForm], 
           FormBox[
            FormBox[
             RowBox[{
               FormBox["p", TraditionalForm], "+", 
               FormBox["q", TraditionalForm]}], TraditionalForm], 
            TraditionalForm], 
           FormBox["\")\"", TraditionalForm]}], 2]}],"\"+\"",
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"], ".", 
    TemplateBox[{"\"(\"",SuperscriptBox[
       FormBox[
        FormBox["q", TraditionalForm], TraditionalForm], 2],"\"+\"",
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"]}]], TraditionalForm]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"23a548ed-af22-4e87-b98f-75dae16ef3cf"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FormBox[
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], "2"], " ", 
       RowBox[{
        TemplateBox[{"\"(\"",SuperscriptBox[
           FormBox[
            FormBox["q", TraditionalForm], TraditionalForm], 2],"\"+\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"], ".", 
        TemplateBox[{"\"(\"",RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["p", TraditionalForm], "+", 
                   FormBox["q", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}],"\"+\"",
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
         "RowDefault"]}]}]],
     TraditionalForm]}], "+", 
   FormBox[
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], "2"], " ", 
      RowBox[{
       TemplateBox[{"\"(\"",RowBox[{"2", " ", 
           RowBox[{"(", 
             RowBox[{
               FormBox[
                FormBox["p", TraditionalForm], TraditionalForm], 
               FormBox["\"\[CenterDot]\"", TraditionalForm], 
               FormBox[
                FormBox["q", TraditionalForm], TraditionalForm]}], ")"}]}],
         "\"+\"",RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",SuperscriptBox[
          FormBox[
           FormBox["q", TraditionalForm], TraditionalForm], 2],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]}]],
    TraditionalForm], "-", 
   FormBox[
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm], "2"], " ", 
      RowBox[{
       TemplateBox[{"\"(\"",RowBox[{"2", " ", 
           RowBox[{"(", 
             RowBox[{
               FormBox[
                FormBox["p", TraditionalForm], TraditionalForm], 
               FormBox["\"\[CenterDot]\"", TraditionalForm], 
               FormBox[
                FormBox["q", TraditionalForm], TraditionalForm]}], ")"}]}],
         "\"+\"",RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"], ".", 
       TemplateBox[{"\"(\"",RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["p", TraditionalForm], "+", 
                  FormBox["q", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}],"\"+\"",
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
        "RowDefault"]}]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"de8bbd22-3ba3-4750-b300-c0a62c6c6489"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CVD", "[", 
   RowBox[{"p", ",", "i"}], "]"}], 
  RowBox[{"CVD", "[", 
   RowBox[{"p", ",", "j"}], "]"}], 
  RowBox[{"CFAD", "[", 
   RowBox[{"p", ",", 
    RowBox[{"p", "-", "q"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TID", "[", 
  RowBox[{"%", ",", "p"}], "]"}]}], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"fd366e69-b97c-441d-878b-54a56c785b9a"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["p",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm]}], 
   RowBox[{
    TemplateBox[{"\"(\"",SuperscriptBox[
       FormBox[
        FormBox[
         StyleBox["p", Bold, StripOnInput -> False], TraditionalForm], 
        TraditionalForm], 2],"\"-\"",
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"], ".", 
    TemplateBox[{"\"(\"",RowBox[{
        SuperscriptBox[
         RowBox[{
           FormBox["\"(\"", TraditionalForm], 
           FormBox[
            FormBox[
             RowBox[{
               FormBox[
                StyleBox["p", Bold, StripOnInput -> False], TraditionalForm], 
               "-", 
               FormBox[
                StyleBox["q", Bold, StripOnInput -> False], 
                TraditionalForm]}], TraditionalForm], TraditionalForm], 
           FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
     "RowDefault"]}]], TraditionalForm]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"5b2e6c62-c591-42e8-8ea6-858855218f41"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["q",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], "2"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["q",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox[
        StyleBox["q",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "D"}], ")"}], " ", 
    RowBox[{
     TemplateBox[{"\"(\"",SuperscriptBox[
        FormBox[
         FormBox[
          StyleBox["p", Bold, StripOnInput -> False], TraditionalForm], 
         TraditionalForm], 2],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"], ".", 
     TemplateBox[{"\"(\"",RowBox[{
         SuperscriptBox[
          RowBox[{
            FormBox["\"(\"", TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
                FormBox[
                 StyleBox["p", Bold, StripOnInput -> False], TraditionalForm],
                 "-", 
                FormBox[
                 StyleBox["q", Bold, StripOnInput -> False], 
                 TraditionalForm]}], TraditionalForm], TraditionalForm], 
            FormBox["\")\"", TraditionalForm]}], 2]}],"\"-\"",
       RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}],"\")\""},
      "RowDefault"]}]}]], TraditionalForm]], "Output",
 CellLabel->"Out[29]=",ExpressionUUID->"9a21fcaf-c052-42ff-801e-f03f34f23fa7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Efficient usage of FeynCalc in loop calculations", "Section",ExpressionUUID->"1ce41eaf-1a99-4a55-ab07-8e12be31c6b1"],

Cell[CellGroupData[{

Cell["Faster 1-loop tensor reduction", "Subsection",ExpressionUUID->"0734b493-db5b-4a86-9127-7ae4009ea396"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"TID", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FVD", "[", 
      RowBox[{"q", ",", "\[Mu]"}], "]"}], 
     RowBox[{"FVD", "[", 
      RowBox[{"q", ",", "\[Nu]"}], "]"}], 
     RowBox[{"FAD", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", "m0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "+", "p1"}], ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "+", "p2"}], ",", "m2"}], "}"}]}], "]"}]}], ",", "q"}], 
   "]"}], "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"65cdc72a-1690-4bfb-ac92-5e0088bfaddd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.230607`", ",", 
    RowBox[{
     FormBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["q",
               TraditionalForm],
              TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m0", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`q, D], 
             FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m0^2],
           Editable->False], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}],
      TraditionalForm], "-", 
     FormBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], "2"], " ", 
              SuperscriptBox[
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox["m0", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox["m0", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox["m0", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox["m0", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"]}], ")"}], " ", 
          SuperscriptBox["m0", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m0", "2"], "-", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m0", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`q, D], 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m0^2],
            Editable->False], ")"}], ".", 
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["q",
                   TraditionalForm], "-", 
                  FormBox["p1",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m1", "2"]}],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`q, D], -
               FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m1^2],
            Editable->False], ")"}], ".", 
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["q",
                   TraditionalForm], "-", 
                  FormBox["p2",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m2", "2"]}],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D], -
               FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m2^2],
            Editable->False], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"]}], ")"}]}],
      TraditionalForm], "-", 
     FormBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m0", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`q, D], 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m0^2],
            Editable->False], ")"}], ".", 
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["q",
                   TraditionalForm], "-", 
                  FormBox["p2",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m2", "2"]}],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D], -
               FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m2^2],
            Editable->False], ")"}]}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}],
      TraditionalForm], "-", 
     FormBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m0", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`q, D], 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m0^2],
            Editable->False], ")"}], ".", 
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["q",
                   TraditionalForm], "-", 
                  FormBox["p1",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m1", "2"]}],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`q, D], -
               FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m1^2],
            Editable->False], ")"}]}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m0", "2"], "-", 
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox["m0", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      TraditionalForm], "+", 
     FormBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}], "+", 
           SuperscriptBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["q",
               TraditionalForm],
              TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m2", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`q, D], 
             FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m2^2],
           Editable->False], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"D", "-", "1"}], ")"}]}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], "-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], "-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], "-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], "-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm]}], "-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      TraditionalForm], "-", 
     FormBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}], "+", 
           SuperscriptBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["q",
               TraditionalForm],
              TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m1", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`q, D], 
             FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m1^2],
           Editable->False], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      TraditionalForm], "+", 
     FormBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], "2"], " ", 
              SuperscriptBox[
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], "2"], " ", 
              SuperscriptBox[
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm], "2"]}]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "-", 
             RowBox[{
              SuperscriptBox[
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], "2"], " ", 
              SuperscriptBox[
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm], "2"]}]}], ")"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", 
           RowBox[{
            FormBox[
             FormBox["\[Mu]",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["\[Nu]",
              TraditionalForm],
             TraditionalForm]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"D", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m1", "2"], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "D"}], " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                RowBox[{
                 FormBox[
                  FormBox["p1",
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox["\<\"\[CenterDot]\"\>",
                  TraditionalForm], 
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm]}],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox["p1",
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                FormBox["p2",
                 TraditionalForm],
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FormBox[
                   FormBox["p1",
                    TraditionalForm],
                   TraditionalForm], 
                  FormBox["\<\"\[CenterDot]\"\>",
                   TraditionalForm], 
                  FormBox[
                   FormBox["p2",
                    TraditionalForm],
                   TraditionalForm]}], ")"}]}], "+", 
               SuperscriptBox[
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m0", "2"], "-", 
               SuperscriptBox["m2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 FormBox[
                  FormBox["p2",
                   TraditionalForm],
                  TraditionalForm], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "D"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["q",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m2", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`q, D], 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m2^2],
            Editable->False], ")"}], ".", 
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  RowBox[{"-", 
                   FormBox["p1",
                    TraditionalForm]}], "+", 
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m1", "2"]}],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D], -
               FeynCalc`Momentum[$CellContext`p1, D] + 
              FeynCalc`Momentum[$CellContext`p2, D] + 
              FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m1^2],
            Editable->False], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}], "+", 
           SuperscriptBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["p1",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["p2",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "-", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], " ", 
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"]}]}], ")"}], "2"]}], ")"}]}],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"4cbcb190-71bc-4977-a0a0-e2af6ee63c24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"TID", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FVD", "[", 
      RowBox[{"q", ",", "\[Mu]"}], "]"}], 
     RowBox[{"FVD", "[", 
      RowBox[{"q", ",", "\[Nu]"}], "]"}], 
     RowBox[{"FAD", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", "m0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "+", "p1"}], ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q", "+", "p2"}], ",", "m2"}], "}"}]}], "]"}]}], ",", "q", 
    ",", 
    RowBox[{"UsePaVeBasis", "\[Rule]", "True"}]}], "]"}], "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"a3fdb4e5-5abf-4681-a82f-bc1d9f355ad5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.090507`", ",", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"00\"\>"], "(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         SuperscriptBox["m0", "2"], ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"11\"\>"], "(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         SuperscriptBox["m0", "2"], ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]]}]}], ")"}], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"12\"\>"], "(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         SuperscriptBox["m0", "2"], ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], ")"}],
       TraditionalForm]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        FormBox["p2",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      FormBox[
       RowBox[{
        SubscriptBox["\<\"C\"\>", "\<\"22\"\>"], "(", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["p1",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm]}], ")"}]}]}], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"]}], ",", 
         SuperscriptBox[
          FormBox[
           FormBox["p2",
            TraditionalForm],
           TraditionalForm], "2"], ",", 
         SuperscriptBox["m0", "2"], ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], ")"}],
       TraditionalForm]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"def462ae-3abe-4e58-b643-a4f80ad7736d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Treatment of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "28403b0e-eed0-4274-be90-4688445c1915"],
 " in dimensional regularization"
}], "Subsection",ExpressionUUID->"5016881e-e928-437a-a9d4-6c0957f43e27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCGetDiracGammaScheme", "[", "]"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"d480734e-1dc1-41e7-922a-b7eea112c89c"],

Cell[BoxData[
 FormBox["\<\"NDR\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"40f388e1-041a-4df3-9d1c-46b6f5ed49c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FCSetDiracGammaScheme"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"afb6d890-c243-4ff0-90a1-1766c11b32ab"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCSetDiracGammaScheme[\\\"scheme\\\"] allows you \
to specify how Dirac matrices will be handled in D dimensions. This is mainly \
relevant to the treatment of the fifth Dirac matrix g^5, which is not \
well-defined in dimensional regularization. Following schemes are supported: \
\\n\\\"NDR\\\" - This is the default value. In the naive dimensional \
regularization (also known as conventional dimensional regularization or CDR) \
g^5 is assumed to anticommute with all Dirac matrices in D dimensions. Hence, \
every Dirac trace can be rewritten in such a way, that it contains either \
just one or not a single g^5 matrix. The latter traces are obviously \
unambiguous. The traces with one g^5 are not well-defined in this scheme. It \
usually depends on the physics of the process, whether and how they can \
contribute to the final result. Therefore, FeynCalc will keep such traces \
unevaluated, leaving it to the user to decide how to treat them. Notice that \
traces with an odd number of the usual Dirac matrices and one g^5, that \
vanish in 4 dimensions, will be also put to zero in this \
scheme.\\n\\n\\n\\\"NDR-Discard\\\" - This is a special version of the NDR \
scheme. The Dirac algebra is evaluated in the same way as with \\\"NDR\\\", \
but the remaining traces with one g^5 are put to zero. This assumes that such \
traces do not contribute to the final result, which is obviously true only \
for specific calculations.\\n\\n\\n\\\"BMHV\\\" - The Breitenlohner-Maison \
extension of the t'Hooft-Veltman scheme. This scheme introduces Dirac and \
Lorentz tensors living in 4, D or D-4 dimensions, while g^5 is a purely \
4-dimensional object. BMHV is algebraically consistent but often suffers from \
nonconservation of currents in the final results. The conservation must be \
then enfornced by introducing finite counter-terms. The counter-terms are to \
be supplied by the user, since FeynCalc does not do this automatically.\\n\\n\
\\n\\\"Larin\\\" - Special prescription developed by Larin, also known as the \
Larin-Gorishny-Atkyampo-DelBurgo scheme. Essentially, it is a shortcut \
(mostly used in QCD) for obtaining the same results as in BMHV but without \
the necessity to deal with tensors from different dimensions. That is, before \
evaluating traces (but after moving gamma5 anticommuting in D-dimensions to \
the right of the Dirac string inside a trace) a product  gamma[mu].gamma5 is \
substituted to -I/6 Eps[mu,al,be,si] gamma[al,be,si], where all indices live \
in D-dimensions now. The Levi-Civita tensor is taken to be D-dimensional, \
i.e., contraction of two Eps's results in D's. This scheme is often used for \
performance reasons and is assumed to give the same results as the \
Breitenlohner-Maison-'t Hooft-Veltman (BMHV) scheme. However, gamma5 is not \
anticommuting inside closed fermion loops and it is not so clear if this \
scheme works for more than one fermion line involving gamma5. When in doubt, \
it might be better to use BMHV instead.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False, False, False, False,
                  False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    "FCSetDiracGammaScheme", "[", "FeynCalc`Private`s_String",
                     "]"}], ":=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"FeynCalc`Private`s", ",", 
                    
                    RowBox[{"\<\"NDR\"\>", "|", "\<\"NDR-Drop\"\>", 
                    "|", "\<\"BMHV\"\>", "|", "\<\"Larin\"\>"}]}], "]"}], ",", 
                    RowBox[{
                    "FeynCalc`Package`DiracGammaScheme", "=", 
                    "FeynCalc`Private`s"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"FeynCalc", "::", "failmsg"}], "MessageName"], 
                    ",", "\<\"Unknown scheme for Dirac matrices in D \
dimensions.\"\>"}], "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FCSetDiracGammaScheme\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->6], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCSetDiracGammaScheme[\\\"scheme\\\"] allows you \
to specify how Dirac matrices will be handled in D dimensions. This is mainly \
relevant to the treatment of the fifth Dirac matrix g^5, which is not \
well-defined in dimensional regularization. Following schemes are supported: \
\\n\\\"NDR\\\" - This is the default value. In the naive dimensional \
regularization (also known as conventional dimensional regularization or CDR) \
g^5 is assumed to anticommute with all Dirac matrices in D dimensions. Hence, \
every Dirac trace can be rewritten in such a way, that it contains either \
just one or not a single g^5 matrix. The latter traces are obviously \
unambiguous. The traces with one g^5 are not well-defined in this scheme. It \
usually depends on the physics of the process, whether and how they can \
contribute to the final result. Therefore, FeynCalc will keep such traces \
unevaluated, leaving it to the user to decide how to treat them. Notice that \
traces with an odd number of the usual Dirac matrices and one g^5, that \
vanish in 4 dimensions, will be also put to zero in this \
scheme.\\n\\n\\n\\\"NDR-Discard\\\" - This is a special version of the NDR \
scheme. The Dirac algebra is evaluated in the same way as with \\\"NDR\\\", \
but the remaining traces with one g^5 are put to zero. This assumes that such \
traces do not contribute to the final result, which is obviously true only \
for specific calculations.\\n\\n\\n\\\"BMHV\\\" - The Breitenlohner-Maison \
extension of the t'Hooft-Veltman scheme. This scheme introduces Dirac and \
Lorentz tensors living in 4, D or D-4 dimensions, while g^5 is a purely \
4-dimensional object. BMHV is algebraically consistent but often suffers from \
nonconservation of currents in the final results. The conservation must be \
then enfornced by introducing finite counter-terms. The counter-terms are to \
be supplied by the user, since FeynCalc does not do this automatically.\\n\\n\
\\n\\\"Larin\\\" - Special prescription developed by Larin, also known as the \
Larin-Gorishny-Atkyampo-DelBurgo scheme. Essentially, it is a shortcut \
(mostly used in QCD) for obtaining the same results as in BMHV but without \
the necessity to deal with tensors from different dimensions. That is, before \
evaluating traces (but after moving gamma5 anticommuting in D-dimensions to \
the right of the Dirac string inside a trace) a product  gamma[mu].gamma5 is \
substituted to -I/6 Eps[mu,al,be,si] gamma[al,be,si], where all indices live \
in D-dimensions now. The Levi-Civita tensor is taken to be D-dimensional, \
i.e., contraction of two Eps's results in D's. This scheme is often used for \
performance reasons and is assumed to give the same results as the \
Breitenlohner-Maison-'t Hooft-Veltman (BMHV) scheme. However, gamma5 is not \
anticommuting inside closed fermion loops and it is not so clear if this \
scheme works for more than one fermion line involving gamma5. When in doubt, \
it might be better to use BMHV instead.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{10., {2., 8.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FCSetDiracGammaScheme[\"scheme\"] allows you to specify how Dirac \
matrices will be handled in D dimensions. This is mainly relevant to the \
treatment of the fifth Dirac matrix g^5, which is not well-defined in \
dimensional regularization. Following schemes are supported: \n\"NDR\" - This \
is the default value. In the naive dimensional regularization (also known as \
conventional dimensional regularization or CDR) g^5 is assumed to anticommute \
with all Dirac matrices in D dimensions. Hence, every Dirac trace can be \
rewritten in such a way, that it contains either just one or not a single g^5 \
matrix. The latter traces are obviously unambiguous. The traces with one g^5 \
are not well-defined in this scheme. It usually depends on the physics of the \
process, whether and how they can contribute to the final result. Therefore, \
FeynCalc will keep such traces unevaluated, leaving it to the user to decide \
how to treat them. Notice that traces with an odd number of the usual Dirac \
matrices and one g^5, that vanish in 4 dimensions, will be also put to zero \
in this scheme.\n\n\n\"NDR-Discard\" - This is a special version of the NDR \
scheme. The Dirac algebra is evaluated in the same way as with \"NDR\", but \
the remaining traces with one g^5 are put to zero. This assumes that such \
traces do not contribute to the final result, which is obviously true only \
for specific calculations.\n\n\n\"BMHV\" - The Breitenlohner-Maison extension \
of the t'Hooft-Veltman scheme. This scheme introduces Dirac and Lorentz \
tensors living in 4, D or D-4 dimensions, while g^5 is a purely 4-dimensional \
object. BMHV is algebraically consistent but often suffers from \
nonconservation of currents in the final results. The conservation must be \
then enfornced by introducing finite counter-terms. The counter-terms are to \
be supplied by the user, since FeynCalc does not do this automatically.\n\n\n\
\"Larin\" - Special prescription developed by Larin, also known as the \
Larin-Gorishny-Atkyampo-DelBurgo scheme. Essentially, it is a shortcut \
(mostly used in QCD) for obtaining the same results as in BMHV but without \
the necessity to deal with tensors from different dimensions. That is, before \
evaluating traces (but after moving gamma5 anticommuting in D-dimensions to \
the right of the Dirac string inside a trace) a product  gamma[mu].gamma5 is \
substituted to -I/6 Eps[mu,al,be,si] gamma[al,be,si], where all indices live \
in D-dimensions now. The Levi-Civita tensor is taken to be D-dimensional, \
i.e., contraction of two Eps's results in D's. This scheme is often used for \
performance reasons and is assumed to give the same results as the \
Breitenlohner-Maison-'t Hooft-Veltman (BMHV) scheme. However, gamma5 is not \
anticommuting inside closed fermion loops and it is not so clear if this \
scheme works for more than one fermion line involving gamma5. When in doubt, \
it might be better to use BMHV instead.", "Documentation" -> None, 
     "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FCSetDiracGammaScheme, {
       FeynCalc`FCSetDiracGammaScheme[
          Pattern[FeynCalc`Private`s, 
           Blank[String]]] :> If[
          MatchQ[FeynCalc`Private`s, 
           Alternatives["NDR", "NDR-Drop", "BMHV", "Larin"]], 
          FeynCalc`Package`DiracGammaScheme = FeynCalc`Private`s, Message[
            MessageName[FeynCalc`FeynCalc, "failmsg"], 
            "Unknown scheme for Dirac matrices in D dimensions."]; Abort[]]}],
      "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
     "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, 
     "FullName" -> "FeynCalc`FCSetDiracGammaScheme"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"e64b6224-3bfc-4d2d-b079-60a5b942d0f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCSetDiracGammaScheme", "[", "\"\<NDR\>\"", "]"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"93a73d61-749c-49eb-8b83-950ec00c2a2f"],

Cell[BoxData[
 FormBox["\<\"NDR\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"c226d46f-71e3-4ffd-8b88-bb4ff3ff381e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"GAD", "[", 
   RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]"}], "]"}], 
  "]"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"f5848bd5-a55e-46f4-9bf4-27bfa1c92348"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Rho]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["5",
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"aaa2ddc1-741a-4439-bdff-17ee6bbfe667"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"GAD", "[", 
   RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "5"}], "]"}], 
  "]"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"26eb8185-9052-4cce-8db8-f58d3809ac0a"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Rho]",
       TraditionalForm],
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"64ad50fa-fc7c-462f-89d3-1fde039f0d0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"DiracTrace", "[", 
   RowBox[{"GAD", "[", 
    RowBox[{
    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", 
     ",", "5"}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"015c1204-e43a-47c6-a459-790bf1993dbb"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"b852716b-94c4-4c61-a4b7-cb2e5f082525"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"DiracTrace", "[", 
   RowBox[{"GAD", "[", 
    RowBox[{
    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", 
     ",", "\[Beta]", ",", "5"}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"8ce87648-b239-4296-a3ab-f6421d34dbeb"],

Cell[BoxData[
 FormBox[
  RowBox[{"tr", "(", 
   FormBox[
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}],
    TraditionalForm], ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"25d1799d-0dde-40b6-b512-bfcfa578ded9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCSetDiracGammaScheme", "[", "\"\<BMHV\>\"", "]"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"62dd8697-6ff8-4233-a111-0393978bbf8e"],

Cell[BoxData[
 FormBox["\<\"BMHV\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"34a98dde-413e-4dbe-b1ad-741bff0a6f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"GAD", "[", 
   RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]"}], "]"}], 
  "]"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"3192ef14-bfbe-4d68-9fa4-ff958a0c528a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"8", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "_"], 
      FormBox["5",
       TraditionalForm]]}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Rho]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "_"], 
     FormBox["5",
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"6ceaddd8-1998-4202-9ff2-b0db70508345"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"GAD", "[", 
   RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "5"}], "]"}], 
  "]"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"25109741-49df-400e-8a7b-d7de6fe722e0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"8", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]]}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ".", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Rho]",
       TraditionalForm],
      TraditionalForm]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"595cbdad-335f-4c2b-af25-14a2b870c097"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"DiracTrace", "[", 
   RowBox[{"GAD", "[", 
    RowBox[{
    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", 
     ",", "5"}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"5534bcbc-679a-405f-b979-c40b5e1feea8"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"5ff7680c-051e-4a1d-bfc7-977240374f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{"DiracTrace", "[", 
   RowBox[{"GAD", "[", 
    RowBox[{
    "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Alpha]", 
     ",", "\[Beta]", ",", "5"}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"0736c73b-3d97-4021-8cee-4d544ae2fec5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Alpha]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Beta]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Rho]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Sigma]",
         TraditionalForm],
        TraditionalForm]}]]}]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", 
     RowBox[{
      FormBox[
       FormBox["\[Rho]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Alpha]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Beta]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"599248ae-363a-4cb9-8905-19d412fe69a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Taking the correct limit D \[RightArrow] 4", "Subsection",ExpressionUUID->"2264f649-3571-475b-b428-e842153c4ccd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ChangeDimension", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}]}], " ", 
      RowBox[{"FAD", "[", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "p"}]}], "]"}], " ", 
      RowBox[{"FVD", "[", 
       RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"FVD", "[", 
       RowBox[{"l", ",", "\[Nu]"}], "]"}]}], ",", "4"}], "]"}], "//", "FCE"}],
   "//", "StandardForm"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"1cd5fd1e-1c68-4ae6-85b9-747766099778"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "D"}], ")"}], " ", 
   RowBox[{"FAD", "[", 
    RowBox[{"l", ",", 
     RowBox[{"l", "+", "p"}], ",", 
     RowBox[{"Dimension", "\[Rule]", "4"}]}], "]"}], " ", 
   RowBox[{"FV", "[", 
    RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"FV", "[", 
    RowBox[{"l", ",", "\[Nu]"}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "D"}]]], "Output",
 CellLabel->
  "Out[45]//StandardForm=",ExpressionUUID->"905102f3-52a7-4360-adbf-\
29480a9b9229"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FCReplaceD", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}]}], " ", 
      RowBox[{"FAD", "[", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "p"}]}], "]"}], " ", 
      RowBox[{"FVD", "[", 
       RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"FVD", "[", 
       RowBox[{"l", ",", "\[Nu]"}], "]"}]}], ",", 
     RowBox[{"D", "\[Rule]", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "Epsilon"}]}]}]}], "]"}], "//", "FCE"}], "//", 
  "StandardForm"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"49a84e9a-61ec-4fd4-b131-5f1d17d67778"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "Epsilon"}]}], ")"}], " ", 
   RowBox[{"FAD", "[", 
    RowBox[{"l", ",", 
     RowBox[{"l", "+", "p"}]}], "]"}], " ", 
   RowBox[{"FVD", "[", 
    RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"FVD", "[", 
    RowBox[{"l", ",", "\[Nu]"}], "]"}]}], 
  RowBox[{"2", "-", 
   RowBox[{"2", " ", "Epsilon"}]}]]], "Output",
 CellLabel->
  "Out[46]//StandardForm=",ExpressionUUID->"75faf09c-f07d-4e03-9220-\
572d602ba27b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Debugging FeynCalc functions", "Subsection",ExpressionUUID->"2dec5f76-85be-4318-bb42-3f755d99145e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GAD", "[", "\[Mu]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GSD", "[", "p", "]"}], "+", "m"}], ")"}], ".", 
    RowBox[{"GAD", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{"FCVerbose", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"be2feb27-d093-4241-966d-d35de43e0165"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Entering.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"97906c59-0120-4075-b52a-b82572a86757"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Normal mode.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f14ae162-a980-4140-8bd6-078d2002683c"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Extracting Dirac objects.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ae57c12e-9bd9-4be5-91a3-33c8ccc8372c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done extracting Dirac objects, timing: \"\>", 
    "\[InvisibleSpace]", "0.008482`4."}],
   SequenceForm[
   "DiracSimplify: Done extracting Dirac objects, timing: ", 0.008482`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"86b22636-358c-42ec-ad8c-a131a57b2057"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Calculating Dirac traces.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ed9badd4-0a36-4706-bb33-255656029290"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.000331`2.971372987271694"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.000331`2.971372987271694],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"933fc649-c6c4-4e1a-8771-7f011940fd74"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Contracting Dirac indices.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"57a9b9f2-ab25-4df7-98b1-49a73c0dffd5"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.000312`2.945699587514418"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.000312`2.945699587514418],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"2f4a07e3-378f-4fc8-978e-5f605c6f8200"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Applying diracSimplifyEval\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f54c2493-2bf3-4670-a3e4-e5e4e180d471"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval done, timing: \"\>", 
    "\[InvisibleSpace]", "0.022016`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval done, timing: ", 0.022016`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"780a8d97-87fb-40ad-a800-bdd3516e689a"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Inserting Dirac objects back.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f4ec33a9-9582-487a-a79c-dbc053f03a94"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done inserting Dirac objects back, timing: \
\"\>", "\[InvisibleSpace]", "0.0000490000000000001`2.1417410735244893"}],
   SequenceForm[
   "DiracSimplify: Done inserting Dirac objects back, timing: ", 
    0.0000490000000000001`2.1417410735244893],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b4de0d5b-af51-4557-b864-4778ebeccecd"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Expanding the result.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"80fdc1a7-75b0-485d-978d-ed625ecd15d8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Expanding done, timing: \"\>", 
    "\[InvisibleSpace]", "0.000222`2.7978979679466094"}],
   SequenceForm[
   "DiracSimplify: Expanding done, timing: ", 0.000222`2.7978979679466094],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"63ca0eff-c819-432c-b307-5c0296dec7f4"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Leaving.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"119d9479-7e10-4207-8d4f-c843193f8cbd"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"D", " ", "m"}], "-", 
   RowBox[{"D", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"5cd47e16-feb4-4e17-a4c5-ad3e03e51560"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GAD", "[", "\[Mu]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GSD", "[", "p", "]"}], "+", "m"}], ")"}], ".", 
    RowBox[{"GAD", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{"FCVerbose", "\[Rule]", "2"}]}], "]"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"eeda79f4-0393-4a64-b586-dc022d0be14c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Entering.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1055e0fd-5d17-41d1-b520-d10b4acdd48a"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Normal mode.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"cd363b12-7e39-4ae8-ae08-451992143cec"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Extracting Dirac objects.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"898db22a-5b31-4ede-a71b-6aefd066c0fd"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done extracting Dirac objects, timing: \"\>", 
    "\[InvisibleSpace]", "0.012876`4."}],
   SequenceForm[
   "DiracSimplify: Done extracting Dirac objects, timing: ", 0.012876`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9f1ac7d6-fc39-49e4-af96-e4c78f17533f"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Calculating Dirac traces.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"606c8ebc-2ba0-483d-82ea-94dd16762fd6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.000521`3.168382716795495"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.000521`3.168382716795495],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"16d02ff1-18af-444c-bb6b-754d648e3b08"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Contracting Dirac indices.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"d803d72d-60fc-4f1c-add7-6f0eb8ffff8c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.000502`3.1522487106409924"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.000502`3.1522487106409924],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"aae0157b-e549-4bed-8ce6-8542fb3c31a2"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Applying diracSimplifyEval\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"35a331d3-3456-4b56-ace2-0b5d026c6acd"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Entering\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"36364780-bbaa-4e74-866c-03836f332fa0"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying DiracTrick.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"291b188e-42c2-4e1c-a389-519a97f4a583"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: DiracTrick done, timing: \"\
\>", "\[InvisibleSpace]", "0.001932`3.737552115575448"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: DiracTrick done, timing: ", 
    0.001932`3.737552115575448],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"71551377-734a-4c75-b658-e8b40ad1bde2"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Dotsimplify.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"003f4b27-181c-47c0-868f-115ff2cf4a29"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: \
\"\>", "\[InvisibleSpace]", "0.003863`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: ", 
    0.003863`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"62972b88-2755-407e-8ba6-eeef4b297940"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Contract.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1f82dd62-0509-420e-b11a-5c9832e0f014"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Contract done, timing: \
\"\>", "\[InvisibleSpace]", "0.007792`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Contract done, timing: ", 0.007792`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"a0907214-13ed-4412-8d3a-18983bb10649"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying EpsContract.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"cbbbf881-a31b-431e-aa84-8002b00ba97f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: EpsContract done, timing: \
\"\>", "\[InvisibleSpace]", "0.000226`2.8056534326433717"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: EpsContract done, timing: ", 
    0.000226`2.8056534326433717],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"2dc8b4a6-55ef-4025-bebe-f48a5bf78d5e"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying DiracTrick.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"7212906f-b2c3-4a48-81de-3aa5a556c8ad"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: DiracTrick done, timing: \"\
\>", "\[InvisibleSpace]", "0.006506`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: DiracTrick done, timing: ", 0.006506`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"eef2a3d2-d3c3-41b2-a260-a6407a7f52c3"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Expanding scalar \
products\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ebb907b1-36cb-44d8-87cc-3c20ad2b39f0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify:diracSimplifyEvale: Done expanding the result, \
timing: \"\>", "\[InvisibleSpace]", "0.00057`3.2074198491684642"}],
   SequenceForm[
   "DiracSimplify:diracSimplifyEvale: Done expanding the result, timing: ", 
    0.00057`3.2074198491684642],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b69bbdaa-64b1-4565-acec-6f40ae48eb21"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Dotsimplify.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"483a4016-666e-4b28-b04e-07b7b23083f8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: \
\"\>", "\[InvisibleSpace]", "0.000995`3.4493680742416966"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: ", 
    0.000995`3.4493680742416966],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"692065a0-4cd7-48c3-a70e-f3fc2bec95ae"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval done, timing: \"\>", 
    "\[InvisibleSpace]", "0.025659`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval done, timing: ", 0.025659`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ebfd5326-73eb-4e38-aad6-60880224f15d"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Inserting Dirac objects back.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"70c9fe35-f061-4de2-bd97-a3036d177694"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done inserting Dirac objects back, timing: \
\"\>", "\[InvisibleSpace]", "0.000109`2.488971491436595"}],
   SequenceForm[
   "DiracSimplify: Done inserting Dirac objects back, timing: ", 
    0.000109`2.488971491436595],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1e9c5e27-a55d-4884-bf3a-d4d6c65f6ca8"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Expanding the result.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b2763670-8108-40fc-b7a5-1e95432c0a45"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Expanding done, timing: \"\>", 
    "\[InvisibleSpace]", "0.000289`2.9124428362525183"}],
   SequenceForm[
   "DiracSimplify: Expanding done, timing: ", 0.000289`2.9124428362525183],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b37f17f9-38cb-42cd-b819-d6663849d4cb"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Leaving.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"e1642ca0-e45f-42fc-beac-f3dfda99647e"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"D", " ", "m"}], "-", 
   RowBox[{"D", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"befd12cd-9ef3-41ac-bbf3-93915f29147b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"GAD", "[", "\[Mu]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"GSD", "[", "p", "]"}], "+", "m"}], ")"}], ".", 
    RowBox[{"GAD", "[", "\[Mu]", "]"}]}], ",", 
   RowBox[{"FCVerbose", "\[Rule]", "3"}]}], "]"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"a2789626-b59c-481a-b925-ca9a3b71a6ac"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Entering.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8acdef2c-77f0-4cd8-b850-60cf96210fe3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Entering with \"\>", "\[InvisibleSpace]", 
    RowBox[{
     FormBox[
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], ".", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       FormBox[
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}],
        TraditionalForm]}], ")"}], ".", 
     FormBox[
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm]}]}],
   SequenceForm["DiracSimplify: Entering with ", 
    Dot[
     FeynCalc`GAD[$CellContext`\[Mu]], $CellContext`m + 
     FeynCalc`GSD[$CellContext`p], 
     FeynCalc`GAD[$CellContext`\[Mu]]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"928ec629-040c-46b8-a3a3-f938cdf75e35"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Normal mode.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"94050e30-af23-43e3-bf25-e2d93fb484d6"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Extracting Dirac objects.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"1d2db48c-ab3e-4b91-bbc6-225e68e8101d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: dsPart: \"\>", "\[InvisibleSpace]", 
    RowBox[{"FeynCalc`DiracSimplify`Private`dsHead", "(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"m", "+", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}], ")"}]}],
   SequenceForm["DiracSimplify: dsPart: ", 
    FeynCalc`DiracSimplify`Private`dsHead[
     Dot[
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
      FeynCalc`DiracGamma[
        FeynCalc`Momentum[$CellContext`p, D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"46bcde3d-0927-4b4f-9fdc-f2ccc6f120ef"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: freePart: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm["DiracSimplify: freePart: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"bf55a73d-b3f4-4093-878a-acdf398c433e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done extracting Dirac objects, timing: \"\>", 
    "\[InvisibleSpace]", "0.004888`4."}],
   SequenceForm[
   "DiracSimplify: Done extracting Dirac objects, timing: ", 0.004888`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"df016f45-7fb9-40ec-a348-1f823a6e9c9b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracObjects: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"FeynCalc`DiracSimplify`Private`dsHead", "(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], "}"}]}],
   SequenceForm["DiracSimplify: diracObjects: ", {
     FeynCalc`DiracSimplify`Private`dsHead[
      Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
       FeynCalc`DiracGamma[
         FeynCalc`Momentum[$CellContext`p, D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b4effd38-4a8e-4835-8e97-ef7d413ba854"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Calculating Dirac traces.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"2671da52-d1fe-4553-a4fa-9a1df99659d9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.00031`2.9429066873302476"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.00031`2.9429066873302476],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"9729fa72-ea44-404f-874f-7582833ff1f5"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracObjects after calcuating Dirac traces: \"\
\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"FeynCalc`DiracSimplify`Private`dsHead", "(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], "}"}]}],
   SequenceForm[
   "DiracSimplify: diracObjects after calcuating Dirac traces: ", {
     FeynCalc`DiracSimplify`Private`dsHead[
      Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
       FeynCalc`DiracGamma[
         FeynCalc`Momentum[$CellContext`p, D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"23fc673a-bc43-4375-8277-1df303335432"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Contracting Dirac indices.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"978aea56-52dc-4ab1-8544-a47b58583f77"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done calculating Dirac traces, timing: \"\>", 
    "\[InvisibleSpace]", "0.000457`3.1114611935658236"}],
   SequenceForm[
   "DiracSimplify: Done calculating Dirac traces, timing: ", 
    0.000457`3.1114611935658236],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a5c9d111-abc3-4405-8258-648c5598a2ad"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracObjects after calcuating Dirac traces: \"\
\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"FeynCalc`DiracSimplify`Private`dsHead", "(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"\[Gamma]", "\[CenterDot]", 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}]}], ")"}], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}], ")"}], "}"}]}],
   SequenceForm[
   "DiracSimplify: diracObjects after calcuating Dirac traces: ", {
     FeynCalc`DiracSimplify`Private`dsHead[
      Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
       FeynCalc`DiracGamma[
         FeynCalc`Momentum[$CellContext`p, D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b6fe5896-e694-4f83-b1c8-867d92e2a14e"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Applying diracSimplifyEval\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"97b5f084-962a-4b49-8de2-68ab19daf406"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Entering\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d56a8fdf-544b-40d8-88cf-a7e2347163ab"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Entering with: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}]}], ")"}], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]]}]}],
   SequenceForm["DiracSimplify: diracSimplifyEval: Entering with: ", 
    Dot[
     FeynCalc`DiracGamma[
      FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
     FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D], 
     FeynCalc`DiracGamma[
      FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b5e63b0f-6147-4359-aa79-2b1e229a8e1d"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying DiracTrick.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"5d3f7830-8f53-4cec-9080-de45714cb849"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: DiracTrick done, timing: \"\
\>", "\[InvisibleSpace]", "0.001064`3.4784866214550023"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: DiracTrick done, timing: ", 
    0.001064`3.4784866214550023],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"4b8afc6c-eb2b-4a08-beac-2e77f4aa5b72"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After DiracTrick: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], ".", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}]}], ")"}], ".", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]]}]}],
   SequenceForm["DiracSimplify: diracSimplifyEval: After DiracTrick: ", 
    Dot[
     FeynCalc`DiracGamma[
      FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
     FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D], 
     FeynCalc`DiracGamma[
      FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"afc6e9c5-09a2-4267-89a0-277c2b2e0423"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Dotsimplify.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a7c26649-2fa7-4250-80c1-8f291bb57b55"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: \
\"\>", "\[InvisibleSpace]", "0.0022680000000000001`3.8071880437168395"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: ", 
    0.0022680000000000001`3.8071880437168395],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"aea4416e-501d-4f6c-a245-bac416d0c2f8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After Dotsimplify: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: After Dotsimplify: ", $CellContext`m Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]] + Dot[
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a199e8d4-7a9d-49eb-b7cd-790e859771c0"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Contract.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"1a67a921-5947-4c4b-8563-1339851b20d8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Contract done, timing: \
\"\>", "\[InvisibleSpace]", "0.007053`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Contract done, timing: ", 0.007053`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a1edc039-e225-470a-87b6-9ea999b0fce1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After Contract: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: After Contract: ", $CellContext`m Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]] + Dot[
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"4d36efd5-f7eb-4dbc-9961-ca6c620f2ffc"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying EpsContract.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8c4aa1dc-d907-4f51-b3b0-f1dc11ba35b8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: EpsContract done, timing: \
\"\>", "\[InvisibleSpace]", "0.000332`2.972683077200007"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: EpsContract done, timing: ", 
    0.000332`2.972683077200007],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"7e9c89ca-9b9b-4f4a-bd94-24a8e13d43b7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After EpsContract: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], ".", 
       SuperscriptBox["\[Gamma]", 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]]}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], ".", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}], ")"}], ".", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: After EpsContract: ", $CellContext`m Dot[
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
       FeynCalc`DiracGamma[
        FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]] + Dot[
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D], 
      FeynCalc`DiracGamma[
       FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"72345851-71cc-4da7-8e9d-3ff55f3210b5"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying DiracTrick.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"4257a4ea-f845-4da4-8e7e-4ec210664942"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: DiracTrick done, timing: \"\
\>", "\[InvisibleSpace]", "0.00679`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: DiracTrick done, timing: ", 0.00679`4.],
   
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8fd49a39-e36f-4742-86a7-86c34492943e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After DiracTrick: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: After DiracTrick: ", 
    D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"cc49d664-1d96-4a2f-9322-51e50cd67fbc"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Expanding scalar \
products\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a1152d05-0645-42ab-91d9-26cc2b39369d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify:diracSimplifyEvale: Done expanding the result, \
timing: \"\>", "\[InvisibleSpace]", "0.000569`3.206657259891044"}],
   SequenceForm[
   "DiracSimplify:diracSimplifyEvale: Done expanding the result, timing: ", 
    0.000569`3.206657259891044],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"3398b3fe-b5ac-4c03-8613-74eae86dcc92"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: diracSimplifyEval: Applying Dotsimplify.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"3effc080-4ea2-44eb-b54e-7e880407aa89"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: \
\"\>", "\[InvisibleSpace]", "0.001005`3.453711055252479"}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Dotsimplify done, timing: ", 
    0.001005`3.453711055252479],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"4f609235-1cc1-4a5f-82cd-3a0998aa6c3e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: After Dotsimplify: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: After Dotsimplify: ", 
    D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d740cd0e-6378-4445-9048-4eebf8c40f37"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval: Leaving with: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval: Leaving with: ", 
    D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"da0b36e0-b29c-4252-b789-44392f912a99"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: After diracSimplifyEval: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"D", " ", "m"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "D"}], ")"}], " ", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}]}]}], "}"}]}],
   SequenceForm[
   "DiracSimplify: After diracSimplifyEval: ", {
    D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
        FeynCalc`Momentum[$CellContext`p, D], D]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"fd5cc4e9-8f96-4124-9a4b-b354b0214e63"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: diracSimplifyEval done, timing: \"\>", 
    "\[InvisibleSpace]", "0.025487`4."}],
   SequenceForm[
   "DiracSimplify: diracSimplifyEval done, timing: ", 0.025487`4.],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"16041637-7abf-4a70-878d-09ade24e17aa"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Inserting Dirac objects back.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"38cfe2fe-6698-4d63-904b-5f56128225d4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: repRule: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FeynCalc`DiracSimplify`Private`dsHead", "(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], ".", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{"\[Gamma]", "\[CenterDot]", 
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm]}]}], ")"}], ".", 
        SuperscriptBox["\[Gamma]", 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]]}], ")"}], "\[Rule]", 
      RowBox[{
       RowBox[{"D", " ", "m"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "D"}], ")"}], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}]}]}], "}"}]}],
   SequenceForm[
   "DiracSimplify: repRule: ", {FeynCalc`DiracSimplify`Private`dsHead[
       Dot[
        FeynCalc`DiracGamma[
         FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D], $CellContext`m + 
        FeynCalc`DiracGamma[
          FeynCalc`Momentum[$CellContext`p, D], D], 
        FeynCalc`DiracGamma[
         FeynCalc`LorentzIndex[$CellContext`\[Mu], D], D]]] -> 
     D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
         FeynCalc`Momentum[$CellContext`p, D], D]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"f511bd38-efe8-46e9-884e-1321db027889"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Done inserting Dirac objects back, timing: \
\"\>", "\[InvisibleSpace]", "0.000604`3.2325819321171045"}],
   SequenceForm[
   "DiracSimplify: Done inserting Dirac objects back, timing: ", 
    0.000604`3.2325819321171045],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"9e7e1bb7-aabb-47d0-bdfc-22100e84e9d9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Intermediate result: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: Intermediate result: ", 
    D $CellContext`m + (2 - D) FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"30fd977d-63e2-45ab-8a6e-b41b1c9da432"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Expanding the result.\"\>", 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"ee4d0170-88aa-4740-b584-e518812ed83f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Expanding done, timing: \"\>", 
    "\[InvisibleSpace]", "0.000192`2.7348462221995202"}],
   SequenceForm[
   "DiracSimplify: Expanding done, timing: ", 0.000192`2.7348462221995202],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"36ef96e2-28d2-4460-a60f-ba79dc2cc0e4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: After expanding: \"\>", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "-", 
     RowBox[{"D", " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: After expanding: ", D $CellContext`m + 
    2 FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D] - D FeynCalc`DiracGamma[
      FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a8367f5b-eb2b-4989-b2c2-37db02822a4c"],

Cell[BoxData[
 FormBox["\<\"DiracSimplify: Leaving.\"\>", TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"6804feb6-f16c-40c9-a10a-2459adec2fa7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"DiracSimplify: Leaving with \"\>", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"D", " ", "m"}], "-", 
     RowBox[{"D", " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[Gamma]", "\[CenterDot]", 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}]}]}]}],
   SequenceForm[
   "DiracSimplify: Leaving with ", D $CellContext`m + 2 FeynCalc`DiracGamma[
       FeynCalc`Momentum[$CellContext`p, D], D] - D FeynCalc`DiracGamma[
      FeynCalc`Momentum[$CellContext`p, D], D]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"ae13f5cd-8a31-4b85-bb90-5cc556796f96"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"D", " ", "m"}], "-", 
   RowBox[{"D", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"f761e3d2-9e25-4877-b2fe-065f5ed635e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Syntax checks", "Subsection",ExpressionUUID->"1700571a-35f5-442c-b4ba-bcbcaefdd873"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiracSimplify", "[", 
  RowBox[{
   RowBox[{"GA", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"GA", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"GA", "[", "\[Mu]", "]"}]}], "]"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"ed2887c5-eafe-4479-baec-94805ca5e359"],

Cell[BoxData[
 FormBox[
  RowBox[{"4", " ", 
   SuperscriptBox[
    OverscriptBox["\[Gamma]", "_"], 
    FormBox[
     FormBox["\[Nu]",
      TraditionalForm],
     TraditionalForm]]}], TraditionalForm]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"8def5a63-5de8-4326-8b2f-d6109e2c1803"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Contract", "[", 
  RowBox[{
   RowBox[{"MT", "[", 
    RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
   RowBox[{"FV", "[", 
    RowBox[{"p", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"FV", "[", 
    RowBox[{"p", ",", "\[Mu]"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"5c50fd8d-5ed1-4f74-97de-18a6a269883b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["p",
       TraditionalForm], "_"],
     TraditionalForm], "2"], " ", 
   SuperscriptBox[
    OverscriptBox["g", "_"], 
    RowBox[{
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"b2f1d339-ef88-4701-ae42-62ee2fdab20b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCCheckSyntax", "[", 
  RowBox[{
   RowBox[{"GA", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"GA", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"GA", "[", "\[Mu]", "]"}]}], "]"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"f6ae3c55-0c9f-4966-a055-7dfc33308f8f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "FCCheckSyntax","failmsg",
    "\"Error! FCCheckSyntax has found an inconsistency in your input \
expression and must abort the evaluation. The problem reads: \
\\!\\(\\*FormBox[\\\"\\\\\\\"Commutative products of DiracGamma in \\\\\\\"\\\
\", TraditionalForm]\\) \\!\\(\\*FormBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\
\\\", SuperscriptBox[RowBox[{OverscriptBox[\\\"\[Gamma]\\\", \\\"_\\\"]}], \
FormBox[FormBox[\\\"\[Mu]\\\", TraditionalForm], TraditionalForm]], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{OverscriptBox[\\\"\
\[Gamma]\\\", \\\"_\\\"]}], FormBox[FormBox[\\\"\[Nu]\\\", TraditionalForm], \
TraditionalForm]]}], TraditionalForm]\\)\"",2,52,3,31919593775908972821,
    "Local","FeynCalc`FCCheckSyntax"},
   "MessageTemplate2"], TraditionalForm]], "Message", "MSG",
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4f8ee7ff-7b59-415f-aa16-c16e8418a7f9"],

Cell[BoxData[
 FormBox["$Aborted", TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"b0359032-0b33-47ad-b9e2-6a41259090d2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 989},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 131, 2, 31, "Input",ExpressionUUID->"f5d7de00-2940-4bab-845d-cfeba95fdbe7"],
Cell[CellGroupData[{
Cell[736, 28, 2420, 66, 31, "Print",ExpressionUUID->"f73930dc-b06c-4edc-9dee-4573beec6dde"],
Cell[3159, 96, 1165, 29, 31, "Print",ExpressionUUID->"80887dea-9ca9-4e71-817b-bcb2f347fe5b"],
Cell[4327, 127, 1171, 32, 31, "Print",ExpressionUUID->"11144e3e-99e4-4743-a627-340d2d1571b1"],
Cell[5501, 161, 322, 7, 29, "Print",ExpressionUUID->"7b1a02a1-5908-495e-9397-f9865b80d0ee"],
Cell[5826, 170, 326, 7, 29, "Print",ExpressionUUID->"d3d7a406-26ce-4791-ae99-9a088b6ed00c"],
Cell[6155, 179, 312, 7, 29, "Print",ExpressionUUID->"9b8ac027-d441-43f5-8215-3f584ea214e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6516, 192, 102, 0, 68, "Section",ExpressionUUID->"7f728a0e-cbb5-4549-9cb9-78a188db7275"],
Cell[CellGroupData[{
Cell[6643, 196, 132, 0, 55, "Subsection",ExpressionUUID->"6d06276d-4a8d-4aa0-b0ff-dc70f2c3284e"],
Cell[CellGroupData[{
Cell[6800, 200, 277, 7, 31, "Input",ExpressionUUID->"862dae88-8f4d-4fcd-a611-bfd6eb88b72d"],
Cell[7080, 209, 251, 7, 58, "Output",ExpressionUUID->"1dbcf410-7f85-47c1-9cc0-657f0ba5bef1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7368, 221, 554, 14, 31, "Input",ExpressionUUID->"d52ed257-4942-4f65-b94a-d6ab4c1cdfae"],
Cell[7925, 237, 587, 17, 61, "Output",ExpressionUUID->"8077a9cd-93a1-4f74-a807-51717191969d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8549, 259, 594, 16, 55, "Input",ExpressionUUID->"4a910ddf-5204-4933-b635-d8754924d49e"],
Cell[9146, 277, 572, 20, 61, "Output",ExpressionUUID->"6d2545a8-6b10-40b7-82d4-0d1da0114125"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9767, 303, 93, 0, 55, "Subsection",ExpressionUUID->"25b06cc4-947f-49a7-ab40-bba9bbd922e2"],
Cell[CellGroupData[{
Cell[9885, 307, 972, 27, 31, "Input",ExpressionUUID->"cae2ddb8-2bcd-4976-bf4a-7d8d1db5ed28"],
Cell[10860, 336, 1768, 59, 38, "Output",ExpressionUUID->"20566bfc-b615-4e41-bb60-7a97073b8d5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12665, 400, 1073, 29, 55, "Input",ExpressionUUID->"e8a63661-3cdd-424e-a16b-9c0953268829"],
Cell[13741, 431, 412, 10, 23, "Message",ExpressionUUID->"e129c328-21e8-4927-ab17-49a5a5b0e246"],
Cell[14156, 443, 2879, 109, 38, "Output",ExpressionUUID->"d4233f64-619f-4a0f-b198-aea8c6882c5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17072, 557, 341, 8, 31, "Input",ExpressionUUID->"f13e468d-442b-464b-b01d-6b7e7d381f94"],
Cell[17416, 567, 1153, 43, 38, "Output",ExpressionUUID->"66276ba5-ef52-4e3a-837e-699734c2a997"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18606, 615, 228, 5, 31, "Input",ExpressionUUID->"8f9729bd-13de-4d8d-9622-c2f2c1066c8b"],
Cell[18837, 622, 914, 29, 50, "Output",ExpressionUUID->"9985330f-e734-4c3c-a477-22e14ce50a10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19788, 656, 313, 8, 31, "Input",ExpressionUUID->"339c0748-f292-4d46-8d58-b7e9e8557762"],
Cell[20104, 666, 961, 33, 39, "Output",ExpressionUUID->"89f6d199-6915-4f92-a891-771e19dc7e75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21102, 704, 350, 9, 31, "Input",ExpressionUUID->"9478f9bf-0a76-4c15-aedd-a1a526399a83"],
Cell[21455, 715, 588, 20, 38, "Output",ExpressionUUID->"19707e21-e179-4436-9ab2-1cc387b5667c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22092, 741, 125, 0, 55, "Subsection",ExpressionUUID->"1b068b0a-8ab4-436f-962a-f0c4907cb23e"],
Cell[CellGroupData[{
Cell[22242, 745, 422, 11, 55, "Input",ExpressionUUID->"811427f1-6192-43ab-a075-a54c7d37dd6a"],
Cell[22667, 758, 1190, 49, 37, "Output",ExpressionUUID->"2daa39c0-fb04-434e-ae1d-6dc98e9e4738"],
Cell[23860, 809, 616, 16, 50, "Output",ExpressionUUID->"33332cee-3104-4638-a76e-90b7e9345bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24513, 830, 617, 16, 31, "Input",ExpressionUUID->"22098a22-5baf-4d79-b9a0-6eac64ec8f73"],
Cell[25133, 848, 1990, 76, 37, "Output",ExpressionUUID->"00af2466-c753-4e6c-b6ec-3639b35fabf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27160, 929, 490, 13, 31, "Input",ExpressionUUID->"694c0663-87d9-4bfb-93c8-7d10b755c938"],
Cell[27653, 944, 1145, 45, 37, "Output",ExpressionUUID->"3b196d29-975a-4cb3-aa13-37080e3bddbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28835, 994, 449, 11, 55, "Input",ExpressionUUID->"50d9c9bb-d289-4897-b64b-4ea3eb632f1c"],
Cell[29287, 1007, 1326, 55, 37, "Output",ExpressionUUID->"c8d8a171-90e9-4580-afbd-481cd1a0d281"],
Cell[30616, 1064, 716, 28, 37, "Output",ExpressionUUID->"326daa5d-e957-4142-b72b-88586ef349de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31369, 1097, 289, 6, 55, "Input",ExpressionUUID->"fe0657a9-859c-4006-abb1-e31b48a09a15"],
Cell[31661, 1105, 657, 25, 37, "Output",ExpressionUUID->"3ea23957-3244-41a6-b88d-e7d8f4080da8"],
Cell[32321, 1132, 620, 23, 37, "Output",ExpressionUUID->"41cafe1e-5946-46d5-bc9d-8b91f6bc4315"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32978, 1160, 282, 7, 55, "Input",ExpressionUUID->"0ba5f291-464c-469f-a407-e0f172a48691"],
Cell[33263, 1169, 647, 25, 37, "Output",ExpressionUUID->"5e3c218e-c502-4cc1-891d-25a8bc012e22"],
Cell[33913, 1196, 909, 37, 37, "Output",ExpressionUUID->"888ed0fa-a995-4481-8b3f-c09389d8efa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34859, 1238, 468, 12, 55, "Input",ExpressionUUID->"1b975a98-1b7d-431e-866a-66f7df44bb29"],
Cell[35330, 1252, 1566, 61, 39, "Output",ExpressionUUID->"320f1a61-3b09-432c-b98e-025954d08577"],
Cell[36899, 1315, 1014, 38, 39, "Output",ExpressionUUID->"aa145b9f-a7d2-4172-a2e6-8e4fbd0064bf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37962, 1359, 134, 0, 55, "Subsection",ExpressionUUID->"353b2db4-c330-42d3-9fd8-8e4fb46ae359"],
Cell[CellGroupData[{
Cell[38121, 1363, 416, 12, 55, "Input",ExpressionUUID->"7e49c292-16a9-4aaa-924b-67f61e53ee8d"],
Cell[38540, 1377, 1275, 32, 59, "Output",ExpressionUUID->"23a548ed-af22-4e87-b98f-75dae16ef3cf"],
Cell[39818, 1411, 3225, 90, 59, "Output",ExpressionUUID->"de8bbd22-3ba3-4750-b300-c0a62c6c6489"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43080, 1506, 398, 11, 55, "Input",ExpressionUUID->"fd366e69-b97c-441d-878b-54a56c785b9a"],
Cell[43481, 1519, 1830, 62, 63, "Output",ExpressionUUID->"5b2e6c62-c591-42e8-8ea6-858855218f41"],
Cell[45314, 1583, 2551, 89, 63, "Output",ExpressionUUID->"9a21fcaf-c052-42ff-801e-f03f34f23fa7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47926, 1679, 122, 0, 68, "Section",ExpressionUUID->"1ce41eaf-1a99-4a55-ab07-8e12be31c6b1"],
Cell[CellGroupData[{
Cell[48073, 1683, 107, 0, 55, "Subsection",ExpressionUUID->"0734b493-db5b-4a86-9127-7ae4009ea396"],
Cell[CellGroupData[{
Cell[48205, 1687, 663, 20, 31, "Input",ExpressionUUID->"65cdc72a-1690-4bfb-ac92-5e0088bfaddd"],
Cell[48871, 1709, 352807, 11203, 1141, "Output",ExpressionUUID->"4cbcb190-71bc-4977-a0a0-e2af6ee63c24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401715, 12917, 719, 21, 31, "Input",ExpressionUUID->"a3fdb4e5-5abf-4681-a82f-bc1d9f355ad5"],
Cell[402437, 12940, 7847, 271, 38, "Output",ExpressionUUID->"def462ae-3abe-4e58-b643-a4f80ad7736d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[410333, 13217, 313, 8, 55, "Subsection",ExpressionUUID->"5016881e-e928-437a-a9d4-6c0957f43e27"],
Cell[CellGroupData[{
Cell[410671, 13229, 148, 2, 31, "Input",ExpressionUUID->"d480734e-1dc1-41e7-922a-b7eea112c89c"],
Cell[410822, 13233, 145, 2, 34, "Output",ExpressionUUID->"40f388e1-041a-4df3-9d1c-46b6f5ed49c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411004, 13240, 143, 2, 31, "Input",ExpressionUUID->"afb6d890-c243-4ff0-90a1-1766c11b32ab"],
Cell[411150, 13244, 19473, 373, 612, "Output",ExpressionUUID->"e64b6224-3bfc-4d2d-b079-60a5b942d0f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430660, 13622, 163, 2, 31, "Input",ExpressionUUID->"93a73d61-749c-49eb-8b83-950ec00c2a2f"],
Cell[430826, 13626, 145, 2, 34, "Output",ExpressionUUID->"c226d46f-71e3-4ffd-8b88-bb4ff3ff381e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431008, 13633, 235, 5, 31, "Input",ExpressionUUID->"f5848bd5-a55e-46f4-9bf4-27bfa1c92348"],
Cell[431246, 13640, 640, 23, 37, "Output",ExpressionUUID->"aaa2ddc1-741a-4439-bdff-17ee6bbfe667"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431923, 13668, 245, 5, 31, "Input",ExpressionUUID->"26eb8185-9052-4cce-8db8-f58d3809ac0a"],
Cell[432171, 13675, 533, 19, 34, "Output",ExpressionUUID->"64ad50fa-fc7c-462f-89d3-1fde039f0d0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432741, 13699, 316, 7, 31, "Input",ExpressionUUID->"015c1204-e43a-47c6-a459-790bf1993dbb"],
Cell[433060, 13708, 135, 2, 34, "Output",ExpressionUUID->"b852716b-94c4-4c61-a4b7-cb2e5f082525"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433232, 13715, 332, 7, 31, "Input",ExpressionUUID->"8ce87648-b239-4296-a3ab-f6421d34dbeb"],
Cell[433567, 13724, 1103, 40, 42, "Output",ExpressionUUID->"25d1799d-0dde-40b6-b512-bfcfa578ded9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434707, 13769, 164, 2, 31, "Input",ExpressionUUID->"62dd8697-6ff8-4233-a111-0393978bbf8e"],
Cell[434874, 13773, 146, 2, 34, "Output",ExpressionUUID->"34a98dde-413e-4dbe-b1ad-741bff0a6f02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435057, 13780, 235, 5, 31, "Input",ExpressionUUID->"3192ef14-bfbe-4d68-9fa4-ff958a0c528a"],
Cell[435295, 13787, 4746, 182, 37, "Output",ExpressionUUID->"6ceaddd8-1998-4202-9ff2-b0db70508345"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440078, 13974, 245, 5, 31, "Input",ExpressionUUID->"25109741-49df-400e-8a7b-d7de6fe722e0"],
Cell[440326, 13981, 3862, 150, 34, "Output",ExpressionUUID->"595cbdad-335f-4c2b-af25-14a2b870c097"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444225, 14136, 316, 7, 31, "Input",ExpressionUUID->"5534bcbc-679a-405f-b979-c40b5e1feea8"],
Cell[444544, 14145, 135, 2, 34, "Output",ExpressionUUID->"5ff7680c-051e-4a1d-bfc7-977240374f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444716, 14152, 332, 7, 31, "Input",ExpressionUUID->"0736c73b-3d97-4021-8cee-4d544ae2fec5"],
Cell[445051, 14161, 11137, 454, 34, "Output",ExpressionUUID->"599248ae-363a-4cb9-8905-19d412fe69a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[456237, 14621, 119, 0, 55, "Subsection",ExpressionUUID->"2264f649-3571-475b-b428-e842153c4ccd"],
Cell[CellGroupData[{
Cell[456381, 14625, 647, 19, 31, "Input",ExpressionUUID->"1cd5fd1e-1c68-4ae6-85b9-747766099778"],
Cell[457031, 14646, 551, 18, 69, "Output",ExpressionUUID->"905102f3-52a7-4360-adbf-29480a9b9229"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457619, 14669, 735, 22, 31, "Input",ExpressionUUID->"49a84e9a-61ec-4fd4-b131-5f1d17d67778"],
Cell[458357, 14693, 525, 17, 72, "Output",ExpressionUUID->"75faf09c-f07d-4e03-9220-572d602ba27b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[458931, 14716, 105, 0, 55, "Subsection",ExpressionUUID->"2dec5f76-85be-4318-bb42-3f755d99145e"],
Cell[CellGroupData[{
Cell[459061, 14720, 397, 10, 31, "Input",ExpressionUUID->"be2feb27-d093-4241-966d-d35de43e0165"],
Cell[CellGroupData[{
Cell[459483, 14734, 191, 4, 23, "Print",ExpressionUUID->"97906c59-0120-4075-b52a-b82572a86757"],
Cell[459677, 14740, 194, 4, 23, "Print",ExpressionUUID->"f14ae162-a980-4140-8bd6-078d2002683c"],
Cell[459874, 14746, 210, 5, 23, "Print",ExpressionUUID->"ae57c12e-9bd9-4be5-91a3-33c8ccc8372c"],
Cell[460087, 14753, 410, 10, 23, "Print",ExpressionUUID->"86b22636-358c-42ec-ad8c-a131a57b2057"],
Cell[460500, 14765, 210, 5, 23, "Print",ExpressionUUID->"ed9badd4-0a36-4706-bb33-255656029290"],
Cell[460713, 14772, 445, 11, 23, "Print",ExpressionUUID->"933fc649-c6c4-4e1a-8771-7f011940fd74"],
Cell[461161, 14785, 211, 5, 23, "Print",ExpressionUUID->"57a9b9f2-ab25-4df7-98b1-49a73c0dffd5"],
Cell[461375, 14792, 445, 11, 23, "Print",ExpressionUUID->"2f4a07e3-378f-4fc8-978e-5f605c6f8200"],
Cell[461823, 14805, 211, 5, 23, "Print",ExpressionUUID->"f54c2493-2bf3-4670-a3e4-e5e4e180d471"],
Cell[462037, 14812, 396, 10, 23, "Print",ExpressionUUID->"780a8d97-87fb-40ad-a800-bdd3516e689a"],
Cell[462436, 14824, 214, 5, 23, "Print",ExpressionUUID->"f4ec33a9-9582-487a-a79c-dbc053f03a94"],
Cell[462653, 14831, 478, 11, 23, "Print",ExpressionUUID->"b4de0d5b-af51-4557-b864-4778ebeccecd"],
Cell[463134, 14844, 206, 5, 23, "Print",ExpressionUUID->"80fdc1a7-75b0-485d-978d-ed625ecd15d8"],
Cell[463343, 14851, 412, 10, 23, "Print",ExpressionUUID->"63ca0eff-c819-432c-b307-5c0296dec7f4"],
Cell[463758, 14863, 190, 4, 23, "Print",ExpressionUUID->"119d9479-7e10-4207-8d4f-c843193f8cbd"]
}, Open  ]],
Cell[463963, 14870, 482, 16, 34, "Output",ExpressionUUID->"5cd47e16-feb4-4e17-a4c5-ad3e03e51560"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464482, 14891, 397, 10, 31, "Input",ExpressionUUID->"eeda79f4-0393-4a64-b586-dc022d0be14c"],
Cell[CellGroupData[{
Cell[464904, 14905, 191, 4, 23, "Print",ExpressionUUID->"1055e0fd-5d17-41d1-b520-d10b4acdd48a"],
Cell[465098, 14911, 194, 4, 23, "Print",ExpressionUUID->"cd363b12-7e39-4ae8-ae08-451992143cec"],
Cell[465295, 14917, 210, 5, 23, "Print",ExpressionUUID->"898db22a-5b31-4ede-a71b-6aefd066c0fd"],
Cell[465508, 14924, 410, 10, 23, "Print",ExpressionUUID->"9f1ac7d6-fc39-49e4-af96-e4c78f17533f"],
Cell[465921, 14936, 210, 5, 23, "Print",ExpressionUUID->"606c8ebc-2ba0-483d-82ea-94dd16762fd6"],
Cell[466134, 14943, 445, 11, 23, "Print",ExpressionUUID->"16d02ff1-18af-444c-bb6b-754d648e3b08"],
Cell[466582, 14956, 211, 5, 23, "Print",ExpressionUUID->"d803d72d-60fc-4f1c-add7-6f0eb8ffff8c"],
Cell[466796, 14963, 447, 11, 23, "Print",ExpressionUUID->"aae0157b-e549-4bed-8ce6-8542fb3c31a2"],
Cell[467246, 14976, 211, 5, 23, "Print",ExpressionUUID->"35a331d3-3456-4b56-ace2-0b5d026c6acd"],
Cell[467460, 14983, 212, 5, 23, "Print",ExpressionUUID->"36364780-bbaa-4e74-866c-03836f332fa0"],
Cell[467675, 14990, 224, 5, 23, "Print",ExpressionUUID->"291b188e-42c2-4e1c-a389-519a97f4a583"],
Cell[467902, 14997, 452, 11, 23, "Print",ExpressionUUID->"71551377-734a-4c75-b658-e8b40ad1bde2"],
Cell[468357, 15010, 225, 5, 23, "Print",ExpressionUUID->"003f4b27-181c-47c0-868f-115ff2cf4a29"],
Cell[468585, 15017, 424, 11, 23, "Print",ExpressionUUID->"62972b88-2755-407e-8ba6-eeef4b297940"],
Cell[469012, 15030, 222, 5, 23, "Print",ExpressionUUID->"1f82dd62-0509-420e-b11a-5c9832e0f014"],
Cell[469237, 15037, 413, 10, 23, "Print",ExpressionUUID->"a0907214-13ed-4412-8d3a-18983bb10649"],
Cell[469653, 15049, 225, 5, 23, "Print",ExpressionUUID->"cbbbf881-a31b-431e-aa84-8002b00ba97f"],
Cell[469881, 15056, 456, 11, 23, "Print",ExpressionUUID->"2dc8b4a6-55ef-4025-bebe-f48a5bf78d5e"],
Cell[470340, 15069, 224, 5, 23, "Print",ExpressionUUID->"7212906f-b2c3-4a48-81de-3aa5a556c8ad"],
Cell[470567, 15076, 417, 10, 23, "Print",ExpressionUUID->"eef2a3d2-d3c3-41b2-a260-a6407a7f52c3"],
Cell[470987, 15088, 228, 5, 23, "Print",ExpressionUUID->"ebb907b1-36cb-44d8-87cc-3c20ad2b39f0"],
Cell[471218, 15095, 472, 11, 23, "Print",ExpressionUUID->"b69bbdaa-64b1-4565-acec-6f40ae48eb21"],
Cell[471693, 15108, 225, 5, 23, "Print",ExpressionUUID->"483a4016-666e-4b28-b04e-07b7b23083f8"],
Cell[471921, 15115, 456, 11, 23, "Print",ExpressionUUID->"692065a0-4cd7-48c3-a70e-f3fc2bec95ae"],
Cell[472380, 15128, 396, 10, 23, "Print",ExpressionUUID->"ebfd5326-73eb-4e38-aad6-60880224f15d"],
Cell[472779, 15140, 214, 5, 23, "Print",ExpressionUUID->"70c9fe35-f061-4de2-bd97-a3036d177694"],
Cell[472996, 15147, 450, 11, 23, "Print",ExpressionUUID->"1e9c5e27-a55d-4884-bf3a-d4d6c65f6ca8"],
Cell[473449, 15160, 206, 5, 23, "Print",ExpressionUUID->"b2763670-8108-40fc-b7a5-1e95432c0a45"],
Cell[473658, 15167, 412, 10, 23, "Print",ExpressionUUID->"b37f17f9-38cb-42cd-b819-d6663849d4cb"],
Cell[474073, 15179, 190, 4, 23, "Print",ExpressionUUID->"e1642ca0-e45f-42fc-beac-f3dfda99647e"]
}, Open  ]],
Cell[474278, 15186, 482, 16, 34, "Output",ExpressionUUID->"befd12cd-9ef3-41ac-bbf3-93915f29147b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474797, 15207, 397, 10, 31, "Input",ExpressionUUID->"a2789626-b59c-481a-b925-ca9a3b71a6ac"],
Cell[CellGroupData[{
Cell[475219, 15221, 191, 4, 23, "Print",ExpressionUUID->"8acdef2c-77f0-4cd8-b850-60cf96210fe3"],
Cell[475413, 15227, 1068, 36, 23, "Print",ExpressionUUID->"928ec629-040c-46b8-a3a3-f938cdf75e35"],
Cell[476484, 15265, 194, 4, 23, "Print",ExpressionUUID->"94050e30-af23-43e3-bf25-e2d93fb484d6"],
Cell[476681, 15271, 210, 5, 23, "Print",ExpressionUUID->"1d2db48c-ab3e-4b91-bbc6-225e68e8101d"],
Cell[476894, 15278, 1184, 35, 26, "Print",ExpressionUUID->"46bcde3d-0927-4b4f-9fdc-f2ccc6f120ef"],
Cell[478081, 15315, 323, 8, 23, "Print",ExpressionUUID->"bf55a73d-b3f4-4093-878a-acdf398c433e"],
Cell[478407, 15325, 410, 10, 23, "Print",ExpressionUUID->"df016f45-7fb9-40ec-a348-1f823a6e9c9b"],
Cell[478820, 15337, 1250, 36, 26, "Print",ExpressionUUID->"b4effd38-4a8e-4835-8e97-ef7d413ba854"],
Cell[480073, 15375, 210, 5, 23, "Print",ExpressionUUID->"2671da52-d1fe-4553-a4fa-9a1df99659d9"],
Cell[480286, 15382, 445, 11, 23, "Print",ExpressionUUID->"9729fa72-ea44-404f-874f-7582833ff1f5"],
Cell[480734, 15395, 1316, 38, 26, "Print",ExpressionUUID->"23fc673a-bc43-4375-8277-1df303335432"],
Cell[482053, 15435, 211, 5, 23, "Print",ExpressionUUID->"978aea56-52dc-4ab1-8544-a47b58583f77"],
Cell[482267, 15442, 447, 11, 23, "Print",ExpressionUUID->"a5c9d111-abc3-4405-8258-648c5598a2ad"],
Cell[482717, 15455, 1316, 38, 26, "Print",ExpressionUUID->"b6fe5896-e694-4f83-b1c8-867d92e2a14e"],
Cell[484036, 15495, 211, 5, 23, "Print",ExpressionUUID->"97b5f084-962a-4b49-8de2-68ab19daf406"],
Cell[484250, 15502, 212, 5, 23, "Print",ExpressionUUID->"d56a8fdf-544b-40d8-88cf-a7e2347163ab"],
Cell[484465, 15509, 1106, 34, 23, "Print",ExpressionUUID->"b5e63b0f-6147-4359-aa79-2b1e229a8e1d"],
Cell[485574, 15545, 224, 5, 23, "Print",ExpressionUUID->"5d3f7830-8f53-4cec-9080-de45714cb849"],
Cell[485801, 15552, 454, 11, 23, "Print",ExpressionUUID->"4b8afc6c-eb2b-4a08-beac-2e77f4aa5b72"],
Cell[486258, 15565, 1112, 34, 23, "Print",ExpressionUUID->"afc6e9c5-09a2-4267-89a0-277c2b2e0423"],
Cell[487373, 15601, 225, 5, 23, "Print",ExpressionUUID->"a7c26649-2fa7-4250-80c1-8f291bb57b55"],
Cell[487601, 15608, 482, 11, 23, "Print",ExpressionUUID->"aea4416e-501d-4f6c-a245-bac416d0c2f8"],
Cell[488086, 15621, 1619, 50, 23, "Print",ExpressionUUID->"a199e8d4-7a9d-49eb-b7cd-790e859771c0"],
Cell[489708, 15673, 222, 5, 23, "Print",ExpressionUUID->"1a67a921-5947-4c4b-8563-1339851b20d8"],
Cell[489933, 15680, 413, 10, 23, "Print",ExpressionUUID->"a1edc039-e225-470a-87b6-9ea999b0fce1"],
Cell[490349, 15692, 1613, 50, 23, "Print",ExpressionUUID->"4d36efd5-f7eb-4dbc-9961-ca6c620f2ffc"],
Cell[491965, 15744, 225, 5, 23, "Print",ExpressionUUID->"8c4aa1dc-d907-4f51-b3b0-f1dc11ba35b8"],
Cell[492193, 15751, 454, 11, 23, "Print",ExpressionUUID->"7e9c89ca-9b9b-4f4a-bd94-24a8e13d43b7"],
Cell[492650, 15764, 1619, 50, 23, "Print",ExpressionUUID->"72345851-71cc-4da7-8e9d-3ff55f3210b5"],
Cell[494272, 15816, 224, 5, 23, "Print",ExpressionUUID->"4257a4ea-f845-4da4-8e7e-4ec210664942"],
Cell[494499, 15823, 419, 11, 23, "Print",ExpressionUUID->"8fd49a39-e36f-4742-86a7-86c34492943e"],
Cell[494921, 15836, 748, 22, 23, "Print",ExpressionUUID->"cc49d664-1d96-4a2f-9322-51e50cd67fbc"],
Cell[495672, 15860, 228, 5, 23, "Print",ExpressionUUID->"a1152d05-0645-42ab-91d9-26cc2b39369d"],
Cell[495903, 15867, 472, 11, 23, "Print",ExpressionUUID->"3398b3fe-b5ac-4c03-8613-74eae86dcc92"],
Cell[496378, 15880, 225, 5, 23, "Print",ExpressionUUID->"3effc080-4ea2-44eb-b54e-7e880407aa89"],
Cell[496606, 15887, 454, 11, 23, "Print",ExpressionUUID->"4f609235-1cc1-4a5f-82cd-3a0998aa6c3e"],
Cell[497063, 15900, 750, 22, 23, "Print",ExpressionUUID->"d740cd0e-6378-4445-9048-4eebf8c40f37"],
Cell[497816, 15924, 740, 22, 23, "Print",ExpressionUUID->"da0b36e0-b29c-4252-b789-44392f912a99"],
Cell[498559, 15948, 762, 23, 23, "Print",ExpressionUUID->"fd5cc4e9-8f96-4124-9a4b-b354b0214e63"],
Cell[499324, 15973, 396, 10, 23, "Print",ExpressionUUID->"16041637-7abf-4a70-878d-09ade24e17aa"],
Cell[499723, 15985, 214, 5, 23, "Print",ExpressionUUID->"38cfe2fe-6698-4d63-904b-5f56128225d4"],
Cell[499940, 15992, 1686, 49, 26, "Print",ExpressionUUID->"f511bd38-efe8-46e9-884e-1321db027889"],
Cell[501629, 16043, 452, 11, 23, "Print",ExpressionUUID->"9e7e1bb7-aabb-47d0-bdfc-22100e84e9d9"],
Cell[502084, 16056, 716, 22, 23, "Print",ExpressionUUID->"30fd977d-63e2-45ab-8a6e-b41b1c9da432"],
Cell[502803, 16080, 206, 5, 23, "Print",ExpressionUUID->"ee4d0170-88aa-4740-b584-e518812ed83f"],
Cell[503012, 16087, 412, 10, 23, "Print",ExpressionUUID->"36ef96e2-28d2-4460-a60f-ba79dc2cc0e4"],
Cell[503427, 16099, 881, 26, 23, "Print",ExpressionUUID->"a8367f5b-eb2b-4989-b2c2-37db02822a4c"],
Cell[504311, 16127, 190, 4, 23, "Print",ExpressionUUID->"6804feb6-f16c-40c9-a10a-2459adec2fa7"],
Cell[504504, 16133, 868, 25, 23, "Print",ExpressionUUID->"ae13f5cd-8a31-4b85-bb90-5cc556796f96"]
}, Open  ]],
Cell[505387, 16161, 482, 16, 34, "Output",ExpressionUUID->"f761e3d2-9e25-4877-b2fe-065f5ed635e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[505918, 16183, 90, 0, 55, "Subsection",ExpressionUUID->"1700571a-35f5-442c-b4ba-bcbcaefdd873"],
Cell[CellGroupData[{
Cell[506033, 16187, 280, 6, 31, "Input",ExpressionUUID->"ed2887c5-eafe-4479-baec-94805ca5e359"],
Cell[506316, 16195, 293, 9, 34, "Output",ExpressionUUID->"8def5a63-5de8-4326-8b2f-d6109e2c1803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506646, 16209, 354, 9, 31, "Input",ExpressionUUID->"5c50fd8d-5ed1-4f74-97de-18a6a269883b"],
Cell[507003, 16220, 519, 20, 36, "Output",ExpressionUUID->"b2f1d339-ef88-4701-ae42-62ee2fdab20b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507559, 16245, 280, 6, 31, "Input",ExpressionUUID->"f6ae3c55-0c9f-4966-a055-7dfc33308f8f"],
Cell[507842, 16253, 944, 17, 27, "Message",ExpressionUUID->"4f8ee7ff-7b59-415f-aa16-c16e8418a7f9"],
Cell[508789, 16272, 142, 2, 34, "Output",ExpressionUUID->"b0359032-0b33-47ad-b9e2-6a41259090d2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


